Non-symplectic Indices of Automorphism Groups of Smooth Cubic Fourfolds

We study the full automorphism groups of smooth cubic fourfolds with prescribed symplectic automorphism group. Our starting point is the classification of symplectic automorphism groups by Laza and Zheng. We focus on the non-symplectic index, namely, the index of the symplectic automorphism group in the full automorphism group. We prove general restrictions on this index. We also compute bounds by group-theoretic and lattice-theoretic methods. In several cases, we determine all possible indices. For coinvariant lattices of rank 19, we classify all possible pairs consisting of the symplectic automorphism group and the full automorphism group.

==> anc/gap_yyz_bounds.txt <==
GAP SOURCE AND SAVED OUTPUT
===========================

Jie Fu, Shihao Wang, and Zhiwei Zheng
Non-symplectic Indices of Automorphism Groups of Smooth Cubic Fourfolds

This ancillary file contains the complete GAP source followed by the saved
audit output. The full source, documentation, tables, output, and execution
log are archived in gap_yyz_bounds/ in version v1.0.1:

  https://doi.org/10.5281/zenodo.22799306

The saved run used GAP 4.15.1, smallgrp 1.5.4, and the corresponding
SmallGroups data. To repeat it, save the source below as gap_yyz_bounds.g,
make its directory the current GAP directory, and run

  Read("gap_yyz_bounds.g");

The calculation writes gap_yyz_bounds.out and gap_yyz_bounds.log. It compares
the 34 possible symplectic automorphism groups with the 15 maximal groups of
Yang--Yu--Zhu. The listed groups are necessary group-theoretic candidates;
their occurrence does not by itself imply geometric realizability.


GAP SOURCE: gap_yyz_bounds.g
----------------------------

#############################################################################
##
##  gap_yyz_bounds.g
##
##  GAP calculation of the group-theoretic Yang--Yu--Zhu bounds for
##  automorphism groups of smooth cubic fourfolds.
##
##  The output YYZResults is a list of entries
##
##    [ "G_i", index, full_group_id, full_group_description, sources ]
##
##  where sources is a list of Yang--Yu--Zhu maximal groups M_j containing
##  the candidate full group.
##
##  Special convention for G_14:
##    full groups are not identified.  Occurrences are merged only by index,
##    and only the union of their sources is retained:
##
##    [ "G_14", index, fail, fail, sources ].
##
#############################################################################

# Set to false to suppress progress messages on stdout.
YYZ_SHOW_PROGRESS := true;

# Human-readable audit report written after the calculation.
# Bare filenames are relative to GAP's current working directory.
YYZ_OUTPUT_FILE := "gap_yyz_bounds.out";

# Lightweight execution log, also written to the current working directory.
YYZ_LOG_FILE := "gap_yyz_bounds.log";
YYZ_RUN_START_MS := Runtime();
PrintTo(YYZ_LOG_FILE,
    "YYZ bounds calculation log\n",
    "==========================\n",
    "GAP version: ", GAPInfo.Version, "\n",
    "Output file: ", YYZ_OUTPUT_FILE, "\n",
    "Log file: ", YYZ_LOG_FILE, "\n\n"
);;

# Filled by GenerateYYZResults.  It records enough run-level information to
# make the output auditable without changing the mathematical search.
YYZRunSummary := fail;

if LoadPackage("smallgrp") = fail then
    Error("The GAP package smallgrp is required.");
fi;


#############################################################################
##  1. Group data
#############################################################################

ScalarGroup := Group([E(3) * IdentityMat(6)]);;

ProjectiveQuotientByCubicScalars := function(linearGroup, label)
    if not IsSubgroup(linearGroup, ScalarGroup) then
        Error(label, " does not contain the cubic scalar subgroup C3.");
    fi;

    return FactorGroup(linearGroup, ScalarGroup);
end;

# First Yang-Yu-Zhu maximal group: the Fermat cubic fourfold.
mat1 := [
    [0,1,0,0,0,0], [1,0,0,0,0,0], [0,0,1,0,0,0],
    [0,0,0,1,0,0], [0,0,0,0,1,0], [0,0,0,0,0,1]
];;
mat2 := [
    [0,1,0,0,0,0], [0,0,1,0,0,0], [0,0,0,1,0,0],
    [0,0,0,0,1,0], [0,0,0,0,0,1], [1,0,0,0,0,0]
];;
mat3 := DiagonalMat([1,E(3),1,1,1,1]);;
H1Linear := Group([mat1, mat2, mat3]);;
H1 := ProjectiveQuotientByCubicScalars(H1Linear, "H1Linear");;

# Second Yang-Yu-Zhu maximal group.
# The lower-right 3 by 3 block of mat4 is the cycle (4,5,6), not the
# transposition (4,5).  Together with the transposition in mat5, this gives
# the full S3 permutation action on the Fermat summand x4^3+x5^3+x6^3.
mat4 := [
    [0,1,0,0,0,0], [0,0,1,0,0,0], [1,0,0,0,0,0],
    [0,0,0,0,1,0], [0,0,0,0,0,1], [0,0,0,1,0,0]
];;
mat5 := [
    [1,0,0,0,0,0], [0,E(3),0,0,0,0], [0,0,E(3)^2,0,0,0],
    [0,0,0,0,1,0], [0,0,0,1,0,0], [0,0,0,0,0,1]
];;
mat6 := (1 / Sqrt(3)) * [
    [1,1,1,0,0,0], [1,E(3),E(3)^2,0,0,0],
    [1,E(3)^2,E(3),0,0,0], [0,0,0,E(3)*Sqrt(3),0,0],
    [0,0,0,0,Sqrt(3),0], [0,0,0,0,0,Sqrt(3)]
];;
H2Linear := Group([mat4, mat5, mat6]);;
H2 := ProjectiveQuotientByCubicScalars(H2Linear, "H2Linear");;

# Seventh Yang-Yu-Zhu maximal group.
mat7 := DiagonalMat([1,E(3),E(3)^2,1,1,1]);;
mat8 := (1 / Sqrt(3)) * [
    [1,1,1,0,0,0], [1,E(3),E(3)^2,0,0,0],
    [1,E(3)^2,E(3),0,0,0], [0,0,0,Sqrt(3),0,0],
    [0,0,0,0,Sqrt(3),0], [0,0,0,0,0,Sqrt(3)]
];;
mat9 := [
    [0,0,0,0,1,0], [0,0,0,0,0,1], [0,0,0,1,0,0],
    [1,0,0,0,0,0], [0,1,0,0,0,0], [0,0,1,0,0,0]
];;
H7Linear := Group([mat7, mat8, mat9]);;
H7 := ProjectiveQuotientByCubicScalars(H7Linear, "H7Linear");;

# The 15 maximal groups in Yang-Yu-Zhu, Theorem 1.2.
MaximalGroups := [
    H1,
    H2,
    SmallGroup(144,69),
    DirectProduct(SymmetricGroup(5), SmallGroup(18,3)),
    SmallGroup(48,2),
    SmallGroup(1980,57),
    H7,
    SmallGroup(32,1),
    SmallGroup(126,7),
    SmallGroup(720,765),
    SymmetricGroup(7),
    SmallGroup(32,42),
    SmallGroup(336,208),
    SmallGroup(48,29),
    SmallGroup(216,153)
];;

MaximalGroupLabels := List(
    [1 .. Length(MaximalGroups)],
    i -> Concatenation("M_", String(i))
);;

ExpectedMaximalOrders := [
    174960, 5832, 144, 2160, 48,
    1980, 7776, 32, 126, 720,
    5040, 32, 336, 48, 216
];;

# Select the Fermat symplectic group by its order.  Do not use a positional
# expression such as NormalSubgroups(H1)[3], whose result depends on GAP's
# ordering of the normal-subgroup list.
G1Candidates := Filtered(
    NormalSubgroups(H1),
    N -> Size(N) = 29160
);;
if Length(G1Candidates) <> 1 then
    Error(
        "Expected a unique normal subgroup of H1 of order 29160, found ",
        Length(G1Candidates), "."
    );
fi;
G1 := G1Candidates[1];;

# The 34 symplectic automorphism groups in Laza-Zheng, Theorem 1.2.
SymplecticGroups := [
    G1,
    AlternatingGroup(7),
    SmallGroup(1944,3559),
    SmallGroup(720,765),
    SmallGroup(660,13),
    SmallGroup(360,120),
    SmallGroup(972,776),
    SmallGroup(360,118),
    SmallGroup(168,42),
    SmallGroup(120,34),
    SmallGroup(72,41),
    SmallGroup(72,40),
    SmallGroup(48,29),
    SmallGroup(486,249),
    SmallGroup(72,43),
    SmallGroup(60,5),
    SmallGroup(36,9),
    SmallGroup(36,10),
    SmallGroup(21,1),
    SmallGroup(20,3),
    SmallGroup(16,8),
    SmallGroup(24,12),
    SmallGroup(8,4),
    SmallGroup(18,4),
    SmallGroup(12,4),
    SmallGroup(12,3),
    SmallGroup(10,1),
    SmallGroup(8,3),
    SmallGroup(4,1),
    SmallGroup(6,1),
    SmallGroup(4,2),
    SmallGroup(3,1),
    SmallGroup(2,1),
    SmallGroup(1,1)
];;

SymplecticGroupLabels := List(
    [1 .. Length(SymplecticGroups)],
    i -> Concatenation("G_", String(i))
);;

ExpectedSymplecticOrders := [
    29160, 2520, 1944, 720, 660, 360, 972, 360, 168, 120,
    72, 72, 48, 486, 72, 60, 36, 36, 21, 20, 16, 24, 8, 18,
    12, 12, 10, 8, 4, 6, 4, 3, 2, 1
];;


#############################################################################
##  2. Validation and auxiliary functions
#############################################################################

YYZ_Progress := function(message)
    # Always record progress in the log; optionally mirror it to stdout.
    AppendTo(YYZ_LOG_FILE, "# [YYZ] ", message, "\n");
    if YYZ_SHOW_PROGRESS then
        Print("# [YYZ] ", message, "\n");
    fi;
end;

YYZ_ValidateOrders := function(groups, expectedOrders, labels)
    local i, actual;

    if Length(groups) <> Length(expectedOrders)
       or Length(groups) <> Length(labels) then
        Error("Inconsistent group-data lengths.");
    fi;

    for i in [1 .. Length(groups)] do
        actual := Size(groups[i]);
        if actual <> expectedOrders[i] then
            Error(
                labels[i], " has order ", actual,
                ", but the expected order is ", expectedOrders[i], "."
            );
        fi;
    od;
end;

YYZ_ValidateOrders(
    MaximalGroups,
    ExpectedMaximalOrders,
    MaximalGroupLabels
);;
YYZ_ValidateOrders(
    SymplecticGroups,
    ExpectedSymplecticOrders,
    SymplecticGroupLabels
);;
YYZ_Progress("group data validated.");

# The admissible index is 2^a or 3*2^a.
YYZ_IsAllowedIndex := function(n)
    local residual;

    if not IsInt(n) or n < 1 then
        return false;
    fi;

    residual := n;
    if residual mod 3 = 0 then
        residual := residual / 3;
    fi;

    while residual > 1 and residual mod 2 = 0 do
        residual := residual / 2;
    od;

    return residual = 1;
end;

YYZ_GroupId := function(G)
    if IdGroupsAvailable(Size(G)) then
        return IdGroup(G);
    fi;
    return fail;
end;

YYZ_GroupDescription := function(G, id)
    local H, description;

    if id = fail then
        H := G;
    else
        H := SmallGroup(id[1], id[2]);
    fi;

    description := StructureDescription(H);
    if description = fail then
        return Concatenation("group of order ", String(Size(G)));
    fi;

    return description;
end;

# The normal-subgroup list is cached on each subgroup candidate because the
# same candidate is tested against several symplectic groups.
YYZ_HasNormalCyclicQuotient := function(symplecticGroup, candidate)
    local symplecticOrder, normalSubgroup, quotient;

    symplecticOrder := Size(symplecticGroup);

    if candidate.order mod symplecticOrder <> 0 then
        return false;
    fi;

    if not YYZ_IsAllowedIndex(candidate.order / symplecticOrder) then
        return false;
    fi;

    if not IsBound(candidate.normalSubgroups) then
        candidate.normalSubgroups := NormalSubgroups(candidate.group);
    fi;

    for normalSubgroup in candidate.normalSubgroups do
        if Size(normalSubgroup) = symplecticOrder
           and IsomorphismGroups(symplecticGroup, normalSubgroup) <> fail then
            quotient := FactorGroup(candidate.group, normalSubgroup);
            if IsCyclic(quotient) then
                return true;
            fi;
        fi;
    od;

    return false;
end;

YYZ_SourceDescriptorCache := [];;

YYZ_SourceDescriptor := function(sourceIndex)
    local id;

    if not IsBound(YYZ_SourceDescriptorCache[sourceIndex]) then
        id := YYZ_GroupId(MaximalGroups[sourceIndex]);
        YYZ_SourceDescriptorCache[sourceIndex] := [
            MaximalGroupLabels[sourceIndex],
            id,
            YYZ_GroupDescription(MaximalGroups[sourceIndex], id)
        ];
    fi;

    return YYZ_SourceDescriptorCache[sourceIndex];
end;

YYZ_CandidateId := function(candidate)
    if not IsBound(candidate.groupId) then
        candidate.groupId := YYZ_GroupId(candidate.group);
    fi;
    return candidate.groupId;
end;

YYZ_SameFullGroup := function(record, candidate)
    local candidateId;

    if record.order <> candidate.order then
        return false;
    fi;

    candidateId := YYZ_CandidateId(candidate);

    if record.fullGroupId <> fail and candidateId <> fail then
        return record.fullGroupId = candidateId;
    fi;

    return IsomorphismGroups(record.fullGroup, candidate.group) <> fail;
end;

# Identification and abstract isomorphism tests are performed only after all
# maximal groups have been searched.  This keeps the expensive operations out
# of the subgroup-enumeration loop.
YYZ_DeduplicateRawResults := function(rawResults)
    local results, raw, candidate, bucket, existing, candidateId, record;

    results := [];

    for raw in rawResults do
        if raw.symplecticIndex = 14 then
            # For G_14, deliberately retain only index and source data.
            existing := First(
                results,
                r -> r.symplecticIndex = 14 and r.index = raw.index
            );

            if existing = fail then
                Add(results, rec(
                    symplecticIndex := 14,
                    index := raw.index,
                    order := fail,
                    fullGroup := fail,
                    fullGroupId := fail,
                    fullGroupDescription := fail,
                    sourceIndices := [raw.sourceIndex],
                    indexSourcesOnly := true
                ));
            elif not raw.sourceIndex in existing.sourceIndices then
                Add(existing.sourceIndices, raw.sourceIndex);
            fi;
        else
            candidate := raw.candidate;

            bucket := Filtered(
                results,
                r -> not r.indexSourcesOnly
                     and r.symplecticIndex = raw.symplecticIndex
                     and r.index = raw.index
                     and r.order = candidate.order
            );

            existing := First(
                bucket,
                r -> YYZ_SameFullGroup(r, candidate)
            );

            if existing = fail then
                candidateId := YYZ_CandidateId(candidate);
                Add(results, rec(
                    symplecticIndex := raw.symplecticIndex,
                    index := raw.index,
                    order := candidate.order,
                    fullGroup := candidate.group,
                    fullGroupId := candidateId,
                    fullGroupDescription := fail,
                    sourceIndices := [raw.sourceIndex],
                    indexSourcesOnly := false
                ));
            elif not raw.sourceIndex in existing.sourceIndices then
                Add(existing.sourceIndices, raw.sourceIndex);
            fi;
        fi;
    od;

    for record in results do
        Sort(record.sourceIndices);
        if not record.indexSourcesOnly then
            record.fullGroupDescription := YYZ_GroupDescription(
                record.fullGroup,
                record.fullGroupId
            );
        fi;
    od;

    return results;
end;

YYZ_SortInternalResults := function(results)
    Sort(results, function(left, right)
        if left.symplecticIndex <> right.symplecticIndex then
            return left.symplecticIndex < right.symplecticIndex;
        fi;

        if left.index <> right.index then
            return left.index < right.index;
        fi;

        # G_14 has only one record for each index.
        if left.indexSourcesOnly or right.indexSourcesOnly then
            return false;
        fi;

        if left.fullGroupId <> fail and right.fullGroupId <> fail then
            if left.fullGroupId[1] <> right.fullGroupId[1] then
                return left.fullGroupId[1] < right.fullGroupId[1];
            fi;
            return left.fullGroupId[2] < right.fullGroupId[2];
        fi;

        if left.fullGroupId <> fail then
            return true;
        elif right.fullGroupId <> fail then
            return false;
        fi;

        return left.fullGroupDescription < right.fullGroupDescription;
    end);
end;


#############################################################################
##  3. Main functions
#############################################################################

# Enumerate subgroup conjugacy-class representatives in each maximal group,
# test the normal cyclic quotient condition, and deduplicate only at the end.
GenerateYYZResults := function(symplecticGroups, maximalGroups)
    local rawResults, sourceIndex, sourceStart, sourceElapsedMs, maximalGroup,
          subgroupClasses, class, subgroup, candidate,
          symplecticIndex, symplecticGroup, symplecticOrder, index,
          successfulCount, internalResults, formatted, sourceStats;

    rawResults := [];
    sourceStats := [];

    YYZ_Progress(Concatenation(
        "starting with ", String(Length(maximalGroups)),
        " maximal groups and ", String(Length(symplecticGroups)),
        " symplectic groups."
    ));

    for sourceIndex in [1 .. Length(maximalGroups)] do
        maximalGroup := maximalGroups[sourceIndex];
        sourceStart := Runtime();

        YYZ_Progress(Concatenation(
            MaximalGroupLabels[sourceIndex],
            ": enumerating subgroup conjugacy classes (order ",
            String(Size(maximalGroup)), ") ..."
        ));

        subgroupClasses := ConjugacyClassesSubgroups(maximalGroup);
        successfulCount := 0;

        for class in subgroupClasses do
            subgroup := Representative(class);
            candidate := rec(
                group := subgroup,
                order := Size(subgroup),
                sourceIndex := sourceIndex
            );

            for symplecticIndex in [1 .. Length(symplecticGroups)] do
                symplecticGroup := symplecticGroups[symplecticIndex];
                symplecticOrder := Size(symplecticGroup);

                if candidate.order mod symplecticOrder = 0 then
                    index := candidate.order / symplecticOrder;

                    if YYZ_IsAllowedIndex(index)
                       and YYZ_HasNormalCyclicQuotient(
                           symplecticGroup,
                           candidate
                       ) then
                        successfulCount := successfulCount + 1;

                        if symplecticIndex = 14 then
                            Add(rawResults, rec(
                                symplecticIndex := 14,
                                index := index,
                                sourceIndex := sourceIndex
                            ));
                        else
                            Add(rawResults, rec(
                                symplecticIndex := symplecticIndex,
                                index := index,
                                candidate := candidate,
                                sourceIndex := sourceIndex
                            ));
                        fi;
                    fi;
                fi;
            od;
        od;

        sourceElapsedMs := Runtime() - sourceStart;
        Add(sourceStats, rec(
            sourceIndex := sourceIndex,
            label := MaximalGroupLabels[sourceIndex],
            order := Size(maximalGroup),
            subgroupClassCount := Length(subgroupClasses),
            successfulOccurrences := successfulCount,
            runtimeMilliseconds := sourceElapsedMs
        ));

        YYZ_Progress(Concatenation(
            MaximalGroupLabels[sourceIndex], ": ",
            String(Length(subgroupClasses)), " subgroup classes; ",
            String(successfulCount), " successful occurrences; ",
            String(QuoInt(sourceElapsedMs, 1000)), " s."
        ));
    od;

    YYZ_Progress(Concatenation(
        "search complete: ", String(Length(rawResults)),
        " raw successful occurrences; deduplicating ..."
    ));

    internalResults := YYZ_DeduplicateRawResults(rawResults);
    YYZ_SortInternalResults(internalResults);

    formatted := List(internalResults, r -> [
        SymplecticGroupLabels[r.symplecticIndex],
        r.index,
        r.fullGroupId,
        r.fullGroupDescription,
        List(r.sourceIndices, YYZ_SourceDescriptor)
    ]);

    YYZ_Progress(Concatenation(
        "finished: ", String(Length(formatted)), " output records."
    ));

    YYZRunSummary := rec(
        rawSuccessfulOccurrences := Length(rawResults),
        outputRecordCount := Length(formatted),
        sourceStats := sourceStats
    );

    return formatted;
end;

PrintYYZResults := function(results)
    Print("YYZResults := ", results, ";\n");
end;


#############################################################################
##  4. Audit-report helpers
#############################################################################

YYZ_StringOrDash := function(obj)
    if obj = fail then
        return "-";
    fi;
    return String(obj);
end;

# These are only display names.  They do not enter the calculation.
SymplecticArticleNames := [
    "3^4:A6", "A7", "3^(1+4):2.2^2", "M10", "L2(11)", "A_{3,5}",
    "3^(1+4):2.2", "A6", "L2(7)", "S5", "M9", "N72", "T48",
    "3^(1+4):2", "A_{4,3}", "A5", "3^2.4", "S_{3,3}", "F21",
    "Hol(5)", "QD16", "S4", "Q8", "A_{3,3}", "D12", "A4", "D10",
    "D8", "C4", "S3", "C2^2", "C3", "C2", "1"
];;

YYZMaximalArticleNames := [
    "C3^5 : S6",
    "((C3 x (C3^3 : C3)) : C3) : (C4 x C2)",
    "C8 x (C3^2 : C2)",
    "S5 x (C3^2 : C2)",
    "C48",
    "PSL(2,11) x C3",
    "((C3 x (C3^2 : C3)) : C3) : (C4^2 : C2)",
    "C32",
    "C21 : C6",
    "M10",
    "S7",
    "(C8 x C2) : C2",
    "PSL(3,2) : C2",
    "GL(2,3)",
    "(C3^2 : Q8) : C3"
];;

# If H is a subgroup of a YYZ maximal group M, then |H| divides |M|.
# Thus the following finite list contains every index that can possibly occur
# for a fixed symplectic group, before subgroup structure is tested.
YYZ_OrderAdmissibleIndices := function(symplecticGroup)
    local indices, maximalGroup, quotientOrder, d;

    indices := [];
    for maximalGroup in MaximalGroups do
        if Size(maximalGroup) mod Size(symplecticGroup) = 0 then
            quotientOrder := Size(maximalGroup) / Size(symplecticGroup);
            for d in DivisorsInt(quotientOrder) do
                if YYZ_IsAllowedIndex(d) then
                    AddSet(indices, d);
                fi;
            od;
        fi;
    od;
    return indices;
end;

YYZ_ResultSourcesAsLabels := function(resultRecord)
    return List(resultRecord[5], descriptor -> descriptor[1]);
end;

YYZ_WriteAuditReport := function(filename, results)
    local i, id, description, stat, label, indices, m, matches, r,
          sourceLabels, smallIndices;

    PrintTo(filename,
        "YYZ / Laza--Zheng group-theoretic audit for cubic fourfold automorphisms\n",
        "======================================================================\n\n",
        "Background (brief).\n",
        "Yang--Yu--Zhu classify finite groups acting faithfully on smooth cubic\n",
        "fourfolds by showing that every such group is isomorphic to a subgroup\n",
        "of one of 15 maximal groups.  Laza--Zheng classify the 34 possible\n",
        "symplectic automorphism groups.  In the index calculation used here,\n",
        "Aut^s(X) is normal in Aut(X), the quotient is cyclic, and the admissible\n",
        "index m is required to be 2^a or 3*2^a.\n\n",
        "The calculation below is group-theoretic: a listed group is a necessary\n",
        "candidate inside the YYZ maximal groups, not by itself a geometric\n",
        "realizability statement.  Conversely, a zero count below means that the\n",
        "script searched all subgroup conjugacy classes of all 15 YYZ maximal\n",
        "groups and found no subgroup satisfying the stated normal/cyclic-quotient\n",
        "conditions for that index.\n\n",
        "GAP version: ", GAPInfo.Version, "\n",
        "Output file: ", filename, "\n\n"
    );

    AppendTo(filename, "INPUT A: 15 Yang--Yu--Zhu maximal groups\n");
    AppendTo(filename, "------------------------------------------\n");
    for i in [1 .. Length(MaximalGroups)] do
        id := YYZ_GroupId(MaximalGroups[i]);
        description := YYZ_GroupDescription(MaximalGroups[i], id);
        AppendTo(filename,
            MaximalGroupLabels[i],
            " | article notation: ", YYZMaximalArticleNames[i],
            " | order: ", Size(MaximalGroups[i]),
            " | GAP id: ", YYZ_StringOrDash(id),
            " | GAP description: ", description, "\n"
        );
    od;

    AppendTo(filename, "\nINPUT B: 34 Laza--Zheng symplectic groups\n");
    AppendTo(filename, "------------------------------------------\n");
    for i in [1 .. Length(SymplecticGroups)] do
        id := YYZ_GroupId(SymplecticGroups[i]);
        description := YYZ_GroupDescription(SymplecticGroups[i], id);
        AppendTo(filename,
            SymplecticGroupLabels[i],
            " | article notation: ", SymplecticArticleNames[i],
            " | order: ", Size(SymplecticGroups[i]),
            " | GAP id: ", YYZ_StringOrDash(id),
            " | GAP description: ", description, "\n"
        );
    od;

    AppendTo(filename, "\nRUN SUMMARY\n");
    AppendTo(filename, "-----------\n");
    if YYZRunSummary = fail then
        AppendTo(filename, "Run summary unavailable.\n");
    else
        AppendTo(filename,
            "Raw successful subgroup occurrences before final deduplication: ",
            YYZRunSummary.rawSuccessfulOccurrences, "\n",
            "Final output records: ", YYZRunSummary.outputRecordCount, "\n\n",
            "Per YYZ maximal group:\n"
        );
        for stat in YYZRunSummary.sourceStats do
            AppendTo(filename,
                "  ", stat.label,
                " | order ", stat.order,
                " | subgroup conjugacy classes ", stat.subgroupClassCount,
                " | successful occurrences ", stat.successfulOccurrences,
                " | runtime(ms) ", stat.runtimeMilliseconds, "\n"
            );
        od;
    fi;

    AppendTo(filename,
        "\nCOMPLETE INDEX/CANDIDATE AUDIT\n",
        "------------------------------\n",
        "For each G_i, 'order-admissible indices' are all allowed m for which\n",
        "|G_i|*m divides the order of at least one YYZ maximal group.  Every\n",
        "such m is printed, including those for which the search finds 0\n",
        "candidate full groups.\n\n"
    );

    for i in [1 .. Length(SymplecticGroups)] do
        label := SymplecticGroupLabels[i];
        indices := YYZ_OrderAdmissibleIndices(SymplecticGroups[i]);
        AppendTo(filename,
            "[", label, "] ", SymplecticArticleNames[i],
            " | order ", Size(SymplecticGroups[i]), "\n",
            "order-admissible indices: ", indices, "\n"
        );

        for m in indices do
            matches := Filtered(
                results,
                r -> r[1] = label and r[2] = m
            );
            AppendTo(filename,
                "  m = ", m, " : ", Length(matches), " output record(s)\n"
            );

            if Length(matches) = 0 then
                AppendTo(filename, "    NONE\n");
            else
                for r in matches do
                    sourceLabels := YYZ_ResultSourcesAsLabels(r);
                    AppendTo(filename,
                        "    id = ", YYZ_StringOrDash(r[3]),
                        " | description = ", YYZ_StringOrDash(r[4]),
                        " | sources = ", sourceLabels, "\n"
                    );
                od;
            fi;
        od;
        AppendTo(filename, "\n");
    od;

    # The low-rank cases are the ones used most directly in the later
    # representation enumeration, so print a compact pointer to them.
    AppendTo(filename,
        "LOW-RANK POINTER\n",
        "----------------\n",
        "The small symplectic groups relevant for the later low-rank analysis are:\n",
        "  G_29 = C4, G_30 = S3, G_31 = C2^2, G_32 = C3.\n",
        "Their complete index/candidate rows appear above; zero rows are explicit.\n\n"
    );

    AppendTo(filename,
        "SPECIAL CONVENTION FOR G_14\n",
        "---------------------------\n",
        "For G_14 = 3^(1+4):2, full groups are deliberately not identified.\n",
        "Occurrences are merged only by index and source.  Thus one G_14 row\n",
        "may stand for more than one non-isomorphic full group.\n\n"
    );

    AppendTo(filename,
        "MACHINE-READABLE GAP OBJECT\n",
        "---------------------------\n",
        "YYZResults := ", results, ";\n"
    );
end;


#############################################################################
##  5. Run
#############################################################################

YYZResults := GenerateYYZResults(SymplecticGroups, MaximalGroups);;
PrintYYZResults(YYZResults);
YYZ_WriteAuditReport(YYZ_OUTPUT_FILE, YYZResults);;
YYZ_Progress(Concatenation(
    "audit report written to ", YYZ_OUTPUT_FILE
));;
AppendTo(YYZ_LOG_FILE,
    "\nFINAL SUMMARY\n",
    "-------------\n",
    "Raw successful subgroup occurrences: ",
    YYZRunSummary.rawSuccessfulOccurrences, "\n",
    "Final output records: ", YYZRunSummary.outputRecordCount, "\n",
    "Total runtime(ms): ", Runtime() - YYZ_RUN_START_MS, "\n",
    "Audit output: ", YYZ_OUTPUT_FILE, "\n",
    "Log output: ", YYZ_LOG_FILE, "\n"
);;
Print("# [YYZ] audit report written to ", YYZ_OUTPUT_FILE, "\n");
Print("# [YYZ] log written to ", YYZ_LOG_FILE, "\n");


SAVED AUDIT OUTPUT: gap_yyz_bounds.out
--------------------------------------

YYZ / Laza--Zheng group-theoretic audit for cubic fourfold automorphisms
======================================================================

Background (brief).
Yang--Yu--Zhu classify finite groups acting faithfully on smooth cubic
fourfolds by showing that every such group is isomorphic to a subgroup
of one of 15 maximal groups.  Laza--Zheng classify the 34 possible
symplectic automorphism groups.  In the index calculation used here,
Aut^s(X) is normal in Aut(X), the quotient is cyclic, and the admissible
index m is required to be 2^a or 3*2^a.

The calculation below is group-theoretic: a listed group is a necessary
candidate inside the YYZ maximal groups, not by itself a geometric
realizability statement.  Conversely, a zero count below means that the
script searched all subgroup conjugacy classes of all 15 YYZ maximal
groups and found no subgroup satisfying the stated normal/cyclic-quotient
conditions for that index.

GAP version: 4.15.1
Output file: gap_yyz_bounds.out

INPUT A: 15 Yang--Yu--Zhu maximal groups
------------------------------------------
M_1 | article notation: C3^5 : S6 | order: 174960 | GAP id: - | GAP description: ((C3 x C3 x C3 x C3) : A6) : C6
M_2 | article notation: ((C3 x (C3^3 : C3)) : C3) : (C4 x C2) | order: 
5832 | GAP id: - | GAP description: ((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)
M_3 | article notation: C8 x (C3^2 : C2) | order: 144 | GAP id: [ 144, 69 ] | GAP description: C24 x S3
M_4 | article notation: S5 x (C3^2 : C2) | order: 2160 | GAP id: - | GAP description: C3 x S3 x S5
M_5 | article notation: C48 | order: 48 | GAP id: [ 48, 2 ] | GAP description: C48
M_6 | article notation: PSL(2,11) x C3 | order: 1980 | GAP id: [ 1980, 57 ] | GAP description: C3 x PSL(2,11)
M_7 | article notation: ((C3 x (C3^2 : C3)) : C3) : (C4^2 : C2) | order: 
7776 | GAP id: - | GAP description: ((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)
M_8 | article notation: C32 | order: 32 | GAP id: [ 32, 1 ] | GAP description: C32
M_9 | article notation: C21 : C6 | order: 126 | GAP id: [ 126, 7 ] | GAP description: C3 x (C7 : C6)
M_10 | article notation: M10 | order: 720 | GAP id: [ 720, 765 ] | GAP description: A6 . C2
M_11 | article notation: S7 | order: 5040 | GAP id: - | GAP description: S7
M_12 | article notation: (C8 x C2) : C2 | order: 32 | GAP id: [ 32, 42 ] | GAP description: (C8 x C2) : C2
M_13 | article notation: PSL(3,2) : C2 | order: 336 | GAP id: [ 336, 208 ] | GAP description: PSL(3,2) : C2
M_14 | article notation: GL(2,3) | order: 48 | GAP id: [ 48, 29 ] | GAP description: GL(2,3)
M_15 | article notation: (C3^2 : Q8) : C3 | order: 216 | GAP id: [ 216, 153 ] | GAP description: ((C3 x C3) : Q8) : C3

INPUT B: 34 Laza--Zheng symplectic groups
------------------------------------------
G_1 | article notation: 3^4:A6 | order: 29160 | GAP id: - | GAP description: (C3 x C3 x C3 x C3) : A6
G_2 | article notation: A7 | order: 2520 | GAP id: - | GAP description: A7
G_3 | article notation: 3^(1+4):2.2^2 | order: 
1944 | GAP id: [ 1944, 3559 ] | GAP description: ((C3 x ((C3 x C3) : C3)) : C3) : Q8
G_4 | article notation: M10 | order: 720 | GAP id: [ 720, 765 ] | GAP description: A6 . C2
G_5 | article notation: L2(11) | order: 660 | GAP id: [ 660, 13 ] | GAP description: PSL(2,11)
G_6 | article notation: A_{3,5} | order: 360 | GAP id: [ 360, 120 ] | GAP description: A5 : S3
G_7 | article notation: 3^(1+4):2.2 | order: 
972 | GAP id: [ 972, 776 ] | GAP description: ((C3 x ((C3 x C3) : C3)) : C3) : C4
G_8 | article notation: A6 | order: 360 | GAP id: [ 360, 118 ] | GAP description: A6
G_9 | article notation: L2(7) | order: 168 | GAP id: [ 168, 42 ] | GAP description: PSL(3,2)
G_10 | article notation: S5 | order: 120 | GAP id: [ 120, 34 ] | GAP description: S5
G_11 | article notation: M9 | order: 72 | GAP id: [ 72, 41 ] | GAP description: (C3 x C3) : Q8
G_12 | article notation: N72 | order: 72 | GAP id: [ 72, 40 ] | GAP description: (S3 x S3) : C2
G_13 | article notation: T48 | order: 48 | GAP id: [ 48, 29 ] | GAP description: GL(2,3)
G_14 | article notation: 3^(1+4):2 | order: 
486 | GAP id: [ 486, 249 ] | GAP description: ((C3 x ((C3 x C3) : C3)) : C3) : C2
G_15 | article notation: A_{4,3} | order: 72 | GAP id: [ 72, 43 ] | GAP description: (C3 x A4) : C2
G_16 | article notation: A5 | order: 60 | GAP id: [ 60, 5 ] | GAP description: A5
G_17 | article notation: 3^2.4 | order: 36 | GAP id: [ 36, 9 ] | GAP description: (C3 x C3) : C4
G_18 | article notation: S_{3,3} | order: 36 | GAP id: [ 36, 10 ] | GAP description: S3 x S3
G_19 | article notation: F21 | order: 21 | GAP id: [ 21, 1 ] | GAP description: C7 : C3
G_20 | article notation: Hol(5) | order: 20 | GAP id: [ 20, 3 ] | GAP description: C5 : C4
G_21 | article notation: QD16 | order: 16 | GAP id: [ 16, 8 ] | GAP description: QD16
G_22 | article notation: S4 | order: 24 | GAP id: [ 24, 12 ] | GAP description: S4
G_23 | article notation: Q8 | order: 8 | GAP id: [ 8, 4 ] | GAP description: Q8
G_24 | article notation: A_{3,3} | order: 18 | GAP id: [ 18, 4 ] | GAP description: (C3 x C3) : C2
G_25 | article notation: D12 | order: 12 | GAP id: [ 12, 4 ] | GAP description: D12
G_26 | article notation: A4 | order: 12 | GAP id: [ 12, 3 ] | GAP description: A4
G_27 | article notation: D10 | order: 10 | GAP id: [ 10, 1 ] | GAP description: D10
G_28 | article notation: D8 | order: 8 | GAP id: [ 8, 3 ] | GAP description: D8
G_29 | article notation: C4 | order: 4 | GAP id: [ 4, 1 ] | GAP description: C4
G_30 | article notation: S3 | order: 6 | GAP id: [ 6, 1 ] | GAP description: S3
G_31 | article notation: C2^2 | order: 4 | GAP id: [ 4, 2 ] | GAP description: C2 x C2
G_32 | article notation: C3 | order: 3 | GAP id: [ 3, 1 ] | GAP description: C3
G_33 | article notation: C2 | order: 2 | GAP id: [ 2, 1 ] | GAP description: C2
G_34 | article notation: 1 | order: 1 | GAP id: [ 1, 1 ] | GAP description: 1

RUN SUMMARY
-----------
Raw successful subgroup occurrences before final deduplication: 2649
Final output records: 218

Per YYZ maximal group:
  M_1 | order 174960 | subgroup conjugacy classes 1229 | successful occurrences 829 | runtime(ms) 28578
  M_2 | order 5832 | subgroup conjugacy classes 504 | successful occurrences 447 | runtime(ms) 5032
  M_3 | order 144 | subgroup conjugacy classes 48 | successful occurrences 116 | runtime(ms) 359
  M_4 | order 2160 | subgroup conjugacy classes 281 | successful occurrences 437 | runtime(ms) 119203
  M_5 | order 48 | subgroup conjugacy classes 10 | successful occurrences 29 | runtime(ms) 47
  M_6 | order 1980 | subgroup conjugacy classes 36 | successful occurrences 51 | runtime(ms) 562
  M_7 | order 7776 | subgroup conjugacy classes 269 | successful occurrences 301 | runtime(ms) 4219
  M_8 | order 32 | subgroup conjugacy classes 6 | successful occurrences 15 | runtime(ms) 15
  M_9 | order 126 | subgroup conjugacy classes 24 | successful occurrences 33 | runtime(ms) 94
  M_10 | order 720 | subgroup conjugacy classes 25 | successful occurrences 47 | runtime(ms) 328
  M_11 | order 5040 | subgroup conjugacy classes 96 | successful occurrences 163 | runtime(ms) 2078
  M_12 | order 32 | subgroup conjugacy classes 31 | successful occurrences 74 | runtime(ms) 235
  M_13 | order 336 | subgroup conjugacy classes 23 | successful occurrences 41 | runtime(ms) 203
  M_14 | order 48 | subgroup conjugacy classes 16 | successful occurrences 34 | runtime(ms) 125
  M_15 | order 216 | subgroup conjugacy classes 20 | successful occurrences 32 | runtime(ms) 125

COMPLETE INDEX/CANDIDATE AUDIT
------------------------------
For each G_i, 'order-admissible indices' are all allowed m for which
|G_i|*m divides the order of at least one YYZ maximal group.  Every
such m is printed, including those for which the search finds 0
candidate full groups.

[G_1] 3^4:A6 | order 29160
order-admissible indices: [ 1, 2, 3, 6 ]
  m = 1 : 1 output record(s)
    id = - | description = (C3 x C3 x C3 x C3) : A6 | sources = [ "M_1" ]
  m = 2 : 1 output record(s)
    id = - | description = (C3 x C3 x C3 x C3) : S6 | sources = [ "M_1" ]
  m = 3 : 1 output record(s)
    id = - | description = ((C3 x C3 x C3 x C3) : A6) : C3 | sources = [ "M_1" ]
  m = 6 : 1 output record(s)
    id = - | description = ((C3 x C3 x C3 x C3) : A6) : C6 | sources = [ "M_1" ]

[G_2] A7 | order 2520
order-admissible indices: [ 1, 2 ]
  m = 1 : 1 output record(s)
    id = - | description = A7 | sources = [ "M_11" ]
  m = 2 : 1 output record(s)
    id = - | description = S7 | sources = [ "M_11" ]

[G_3] 3^(1+4):2.2^2 | order 1944
order-admissible indices: [ 1, 2, 3, 4, 6 ]
  m = 1 : 1 output record(s)
    id = [ 1944, 3559 ] | description = ((C3 x ((C3 x C3) : C3)) : C3) : Q8 | sources = [ "M_7" ]
  m = 2 : 1 output record(s)
    id = - | description = ((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C2) : C2) | sources = [ "M_7" ]
  m = 3 : 0 output record(s)
    NONE
  m = 4 : 1 output record(s)
    id = - | description = ((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2) | sources = [ "M_7" ]
  m = 6 : 0 output record(s)
    NONE

[G_4] M10 | order 720
order-admissible indices: [ 1, 3 ]
  m = 1 : 1 output record(s)
    id = [ 720, 765 ] | description = A6 . C2 | sources = [ "M_10" ]
  m = 3 : 0 output record(s)
    NONE

[G_5] L2(11) | order 660
order-admissible indices: [ 1, 3 ]
  m = 1 : 1 output record(s)
    id = [ 660, 13 ] | description = PSL(2,11) | sources = [ "M_6" ]
  m = 3 : 1 output record(s)
    id = [ 1980, 57 ] | description = C3 x PSL(2,11) | sources = [ "M_6" ]

[G_6] A_{3,5} | order 360
order-admissible indices: [ 1, 2, 3, 6 ]
  m = 1 : 1 output record(s)
    id = [ 360, 120 ] | description = A5 : S3 | sources = [ "M_4" ]
  m = 2 : 1 output record(s)
    id = [ 720, 767 ] | description = S5 x S3 | sources = [ "M_4" ]
  m = 3 : 1 output record(s)
    id = [ 1080, 489 ] | description = C3 x (A5 : S3) | sources = [ "M_4" ]
  m = 6 : 1 output record(s)
    id = - | description = C3 x S3 x S5 | sources = [ "M_4" ]

[G_7] 3^(1+4):2.2 | order 972
order-admissible indices: [ 1, 2, 3, 4, 6, 8, 12 ]
  m = 1 : 1 output record(s)
    id = [ 972, 776 ] | description = ((C3 x ((C3 x C3) : C3)) : C3) : C4 | sources = [ "M_1", "M_7" ]
  m = 2 : 3 output record(s)
    id = [ 1944, 3498 ] | description = ((C3 x ((C3 x C3) : C3)) : C3) : (C4 x C2) | sources = [ "M_7" ]
    id = [ 1944, 3536 ] | description = ((C3 x ((C3 x C3) : C3)) : C3) : D8 | sources = [ "M_1", "M_7" ]
    id = [ 1944, 3559 ] | description = ((C3 x ((C3 x C3) : C3)) : C3) : Q8 | sources = [ "M_7" ]
  m = 3 : 1 output record(s)
    id = - | description = ((C3 x ((C3 x C3 x C3) : C3)) : C3) : C4 | sources = [ "M_1" ]
  m = 4 : 0 output record(s)
    NONE
  m = 6 : 1 output record(s)
    id = - | description = ((C3 x ((C3 x C3 x C3) : C3)) : C3) : D8 | sources = [ "M_1" ]
  m = 8 : 0 output record(s)
    NONE
  m = 12 : 0 output record(s)
    NONE

[G_8] A6 | order 360
order-admissible indices: [ 1, 2, 3, 6 ]
  m = 1 : 1 output record(s)
    id = [ 360, 118 ] | description = A6 | sources = [ "M_1", "M_10", "M_11" ]
  m = 2 : 2 output record(s)
    id = [ 720, 763 ] | description = S6 | sources = [ "M_1", "M_11" ]
    id = [ 720, 765 ] | description = A6 . C2 | sources = [ "M_10" ]
  m = 3 : 0 output record(s)
    NONE
  m = 6 : 0 output record(s)
    NONE

[G_9] L2(7) | order 168
order-admissible indices: [ 1, 2, 3, 6 ]
  m = 1 : 1 output record(s)
    id = [ 168, 42 ] | description = PSL(3,2) | sources = [ "M_11", "M_13" ]
  m = 2 : 1 output record(s)
    id = [ 336, 208 ] | description = PSL(3,2) : C2 | sources = [ "M_13" ]
  m = 3 : 0 output record(s)
    NONE
  m = 6 : 0 output record(s)
    NONE

[G_10] S5 | order 120
order-admissible indices: [ 1, 2, 3, 6 ]
  m = 1 : 1 output record(s)
    id = [ 120, 34 ] | description = S5 | sources = [ "M_1", "M_4", "M_11" ]
  m = 2 : 1 output record(s)
    id = [ 240, 189 ] | description = C2 x S5 | sources = [ "M_4", "M_11" ]
  m = 3 : 1 output record(s)
    id = [ 360, 119 ] | description = C3 x S5 | sources = [ "M_1", "M_4" ]
  m = 6 : 1 output record(s)
    id = [ 720, 769 ] | description = C6 x S5 | sources = [ "M_4" ]

[G_11] M9 | order 72
order-admissible indices: [ 1, 2, 3, 4, 6, 12 ]
  m = 1 : 1 output record(s)
    id = [ 72, 41 ] | description = (C3 x C3) : Q8 | sources = [ "M_7", "M_10", "M_15" ]
  m = 2 : 0 output record(s)
    NONE
  m = 3 : 1 output record(s)
    id = [ 216, 153 ] | description = ((C3 x C3) : Q8) : C3 | sources = [ "M_15" ]
  m = 4 : 0 output record(s)
    NONE
  m = 6 : 0 output record(s)
    NONE
  m = 12 : 0 output record(s)
    NONE

[G_12] N72 | order 72
order-admissible indices: [ 1, 2, 3, 4, 6, 12 ]
  m = 1 : 1 output record(s)
    id = [ 72, 40 ] | description = (S3 x S3) : C2 | sources = [ "M_1", "M_7", "M_11" ]
  m = 2 : 1 output record(s)
    id = [ 144, 186 ] | description = C2 x ((S3 x S3) : C2) | sources = [ "M_1" ]
  m = 3 : 1 output record(s)
    id = [ 216, 157 ] | description = C3 x ((S3 x S3) : C2) | sources = [ "M_1" ]
  m = 4 : 0 output record(s)
    NONE
  m = 6 : 1 output record(s)
    id = [ 432, 754 ] | description = C6 x ((S3 x S3) : C2) | sources = [ "M_1" ]
  m = 12 : 0 output record(s)
    NONE

[G_13] T48 | order 48
order-admissible indices: [ 1, 2, 3, 6 ]
  m = 1 : 1 output record(s)
    id = [ 48, 29 ] | description = GL(2,3) | sources = [ "M_14" ]
  m = 2 : 0 output record(s)
    NONE
  m = 3 : 0 output record(s)
    NONE
  m = 6 : 0 output record(s)
    NONE

[G_14] 3^(1+4):2 | order 486
order-admissible indices: [ 1, 2, 3, 4, 6, 8, 12, 16, 24 ]
  m = 1 : 1 output record(s)
    id = - | description = - | sources = [ "M_1", "M_2", "M_7" ]
  m = 2 : 1 output record(s)
    id = - | description = - | sources = [ "M_1", "M_2", "M_7" ]
  m = 3 : 1 output record(s)
    id = - | description = - | sources = [ "M_1", "M_2" ]
  m = 4 : 1 output record(s)
    id = - | description = - | sources = [ "M_2", "M_7" ]
  m = 6 : 1 output record(s)
    id = - | description = - | sources = [ "M_1", "M_2" ]
  m = 8 : 0 output record(s)
    NONE
  m = 12 : 1 output record(s)
    id = - | description = - | sources = [ "M_2" ]
  m = 16 : 0 output record(s)
    NONE
  m = 24 : 0 output record(s)
    NONE

[G_15] A_{4,3} | order 72
order-admissible indices: [ 1, 2, 3, 4, 6, 12 ]
  m = 1 : 1 output record(s)
    id = [ 72, 43 ] | description = (C3 x A4) : C2 | sources = [ "M_1", "M_4", "M_11" ]
  m = 2 : 2 output record(s)
    id = [ 144, 183 ] | description = S3 x S4 | sources = [ "M_1", "M_4", "M_11" ]
    id = [ 144, 189 ] | description = C2 x ((C3 x A4) : C2) | sources = [ "M_1" ]
  m = 3 : 2 output record(s)
    id = [ 216, 92 ] | description = ((C3 x A4) : C2) : C3 | sources = [ "M_1" ]
    id = [ 216, 164 ] | description = C3 x ((C3 x A4) : C2) | sources = [ "M_1", "M_4" ]
  m = 4 : 0 output record(s)
    NONE
  m = 6 : 2 output record(s)
    id = [ 432, 535 ] | description = C2 x (((C3 x A4) : C2) : C3) | sources = [ "M_1" ]
    id = [ 432, 745 ] | description = C3 x S3 x S4 | sources = [ "M_1", "M_4" ]
  m = 12 : 0 output record(s)
    NONE

[G_16] A5 | order 60
order-admissible indices: [ 1, 2, 3, 4, 6, 12 ]
  m = 1 : 1 output record(s)
    id = [ 60, 5 ] | description = A5 | sources = [ "M_1", "M_4", "M_6", "M_10", "M_11" ]
  m = 2 : 2 output record(s)
    id = [ 120, 34 ] | description = S5 | sources = [ "M_1", "M_4", "M_11" ]
    id = [ 120, 35 ] | description = C2 x A5 | sources = [ "M_4", "M_11" ]
  m = 3 : 1 output record(s)
    id = [ 180, 19 ] | description = GL(2,4) | sources = [ "M_1", "M_4", "M_6" ]
  m = 4 : 0 output record(s)
    NONE
  m = 6 : 2 output record(s)
    id = [ 360, 119 ] | description = C3 x S5 | sources = [ "M_1", "M_4" ]
    id = [ 360, 122 ] | description = C6 x A5 | sources = [ "M_4" ]
  m = 12 : 0 output record(s)
    NONE

[G_17] 3^2.4 | order 36
order-admissible indices: [ 1, 2, 3, 4, 6, 8, 12, 24 ]
  m = 1 : 1 output record(s)
    id = [ 36, 9 ] | description = (C3 x C3) : C4 | sources = [ "M_1", "M_7", "M_10", "M_11", "M_15" ]
  m = 2 : 3 output record(s)
    id = [ 72, 40 ] | description = (S3 x S3) : C2 | sources = [ "M_1", "M_7", "M_11" ]
    id = [ 72, 41 ] | description = (C3 x C3) : Q8 | sources = [ "M_7", "M_10", "M_15" ]
    id = [ 72, 45 ] | description = C2 x ((C3 x C3) : C4) | sources = [ "M_1", "M_7" ]
  m = 3 : 1 output record(s)
    id = [ 108, 36 ] | description = C3 x ((C3 x C3) : C4) | sources = [ "M_1", "M_7" ]
  m = 4 : 0 output record(s)
    NONE
  m = 6 : 2 output record(s)
    id = [ 216, 157 ] | description = C3 x ((S3 x S3) : C2) | sources = [ "M_1" ]
    id = [ 216, 168 ] | description = C6 x ((C3 x C3) : C4) | sources = [ "M_1" ]
  m = 8 : 0 output record(s)
    NONE
  m = 12 : 0 output record(s)
    NONE
  m = 24 : 0 output record(s)
    NONE

[G_18] S_{3,3} | order 36
order-admissible indices: [ 1, 2, 3, 4, 6, 8, 12, 24 ]
  m = 1 : 1 output record(s)
    id = [ 36, 10 ] | description = S3 x S3 | sources = [ "M_1", "M_2", "M_4", "M_7", "M_11" ]
  m = 2 : 2 output record(s)
    id = [ 72, 40 ] | description = (S3 x S3) : C2 | sources = [ "M_1", "M_7", "M_11" ]
    id = [ 72, 46 ] | description = C2 x S3 x S3 | sources = [ "M_1", "M_4" ]
  m = 3 : 1 output record(s)
    id = [ 108, 38 ] | description = C3 x S3 x S3 | sources = [ "M_1", "M_2", "M_4", "M_7" ]
  m = 4 : 0 output record(s)
    NONE
  m = 6 : 2 output record(s)
    id = [ 216, 157 ] | description = C3 x ((S3 x S3) : C2) | sources = [ "M_1" ]
    id = [ 216, 170 ] | description = C6 x S3 x S3 | sources = [ "M_1", "M_4" ]
  m = 8 : 0 output record(s)
    NONE
  m = 12 : 0 output record(s)
    NONE
  m = 24 : 0 output record(s)
    NONE

[G_19] F21 | order 21
order-admissible indices: [ 1, 2, 3, 4, 6, 8, 12, 16, 24, 48 ]
  m = 1 : 1 output record(s)
    id = [ 21, 1 ] | description = C7 : C3 | sources = [ "M_9", "M_11", "M_13" ]
  m = 2 : 1 output record(s)
    id = [ 42, 1 ] | description = C7 : C6 | sources = [ "M_9", "M_11", "M_13" ]
  m = 3 : 1 output record(s)
    id = [ 63, 3 ] | description = C3 x (C7 : C3) | sources = [ "M_9" ]
  m = 4 : 0 output record(s)
    NONE
  m = 6 : 1 output record(s)
    id = [ 126, 7 ] | description = C3 x (C7 : C6) | sources = [ "M_9" ]
  m = 8 : 0 output record(s)
    NONE
  m = 12 : 0 output record(s)
    NONE
  m = 16 : 0 output record(s)
    NONE
  m = 24 : 0 output record(s)
    NONE
  m = 48 : 0 output record(s)
    NONE

[G_20] Hol(5) | order 20
order-admissible indices: [ 1, 2, 3, 4, 6, 12 ]
  m = 1 : 1 output record(s)
    id = [ 20, 3 ] | description = C5 : C4 | sources = [ "M_1", "M_4", "M_10", "M_11" ]
  m = 2 : 1 output record(s)
    id = [ 40, 12 ] | description = C2 x (C5 : C4) | sources = [ "M_4", "M_11" ]
  m = 3 : 1 output record(s)
    id = [ 60, 6 ] | description = C3 x (C5 : C4) | sources = [ "M_1", "M_4" ]
  m = 4 : 0 output record(s)
    NONE
  m = 6 : 1 output record(s)
    id = [ 120, 40 ] | description = C6 x (C5 : C4) | sources = [ "M_4" ]
  m = 12 : 0 output record(s)
    NONE

[G_21] QD16 | order 16
order-admissible indices: [ 1, 2, 3, 6 ]
  m = 1 : 1 output record(s)
    id = [ 16, 8 ] | description = QD16 | sources = [ "M_10", "M_12", "M_14" ]
  m = 2 : 1 output record(s)
    id = [ 32, 42 ] | description = (C8 x C2) : C2 | sources = [ "M_12" ]
  m = 3 : 0 output record(s)
    NONE
  m = 6 : 0 output record(s)
    NONE

[G_22] S4 | order 24
order-admissible indices: [ 1, 2, 3, 4, 6, 12 ]
  m = 1 : 1 output record(s)
    id = [ 24, 12 ] | description = S4 | sources = [ "M_1", "M_4", "M_10", "M_11", "M_13" ]
  m = 2 : 1 output record(s)
    id = [ 48, 48 ] | description = C2 x S4 | sources = [ "M_1", "M_4", "M_11" ]
  m = 3 : 1 output record(s)
    id = [ 72, 42 ] | description = C3 x S4 | sources = [ "M_1", "M_4", "M_11" ]
  m = 4 : 0 output record(s)
    NONE
  m = 6 : 1 output record(s)
    id = [ 144, 188 ] | description = C6 x S4 | sources = [ "M_1", "M_4" ]
  m = 12 : 0 output record(s)
    NONE

[G_23] Q8 | order 8
order-admissible indices: [ 1, 2, 3, 4, 6, 12 ]
  m = 1 : 1 output record(s)
    id = [ 8, 4 ] | description = Q8 | sources = [ "M_7", "M_10", "M_12", "M_14", "M_15" ]
  m = 2 : 3 output record(s)
    id = [ 16, 8 ] | description = QD16 | sources = [ "M_10", "M_12", "M_14" ]
    id = [ 16, 9 ] | description = Q16 | sources = [ "M_12" ]
    id = [ 16, 13 ] | description = (C4 x C2) : C2 | sources = [ "M_7", "M_12" ]
  m = 3 : 1 output record(s)
    id = [ 24, 3 ] | description = SL(2,3) | sources = [ "M_14", "M_15" ]
  m = 4 : 1 output record(s)
    id = [ 32, 11 ] | description = (C4 x C4) : C2 | sources = [ "M_7" ]
  m = 6 : 0 output record(s)
    NONE
  m = 12 : 0 output record(s)
    NONE

[G_24] A_{3,3} | order 18
order-admissible indices: [ 1, 2, 3, 4, 6, 8, 12, 16, 24, 48 ]
  m = 1 : 1 output record(s)
    id = [ 18, 4 ] | description = (C3 x C3) : C2 | sources = [ "M_1", "M_2", "M_4", "M_7", "M_10", "M_11", "M_15" ]
  m = 2 : 3 output record(s)
    id = [ 36, 9 ] | description = (C3 x C3) : C4 | sources = [ "M_1", "M_7", "M_10", "M_11", "M_15" ]
    id = [ 36, 10 ] | description = S3 x S3 | sources = [ "M_1", "M_2", "M_4", "M_7", "M_11" ]
    id = [ 36, 13 ] | description = C2 x ((C3 x C3) : C2) | sources = [ "M_1", "M_4", "M_7" ]
  m = 3 : 2 output record(s)
    id = [ 54, 5 ] | description = (C3 x C3) : C6 | sources = [ "M_1", "M_7", "M_15" ]
    id = [ 54, 13 ] | description = C3 x ((C3 x C3) : C2) | sources = [ "M_1", "M_2", "M_4", "M_7" ]
  m = 4 : 1 output record(s)
    id = [ 72, 45 ] | description = C2 x ((C3 x C3) : C4) | sources = [ "M_1", "M_7" ]
  m = 6 : 4 output record(s)
    id = [ 108, 25 ] | description = C2 x ((C3 x C3) : C6) | sources = [ "M_1" ]
    id = [ 108, 36 ] | description = C3 x ((C3 x C3) : C4) | sources = [ "M_1", "M_7" ]
    id = [ 108, 38 ] | description = C3 x S3 x S3 | sources = [ "M_1", "M_2", "M_4", "M_7" ]
    id = [ 108, 43 ] | description = C6 x ((C3 x C3) : C2) | sources = [ "M_1", "M_4" ]
  m = 8 : 0 output record(s)
    NONE
  m = 12 : 1 output record(s)
    id = [ 216, 168 ] | description = C6 x ((C3 x C3) : C4) | sources = [ "M_1" ]
  m = 16 : 0 output record(s)
    NONE
  m = 24 : 0 output record(s)
    NONE
  m = 48 : 0 output record(s)
    NONE

[G_25] D12 | order 12
order-admissible indices: [ 1, 2, 3, 4, 6, 8, 12, 24 ]
  m = 1 : 1 output record(s)
    id = [ 12, 4 ] | description = D12 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_6", "M_7", "M_11", "M_13", "M_14" 
 ]
  m = 2 : 4 output record(s)
    id = [ 24, 5 ] | description = C4 x S3 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_7", "M_11" ]
    id = [ 24, 6 ] | description = D24 | sources = [ "M_1", "M_4", "M_7", "M_11" ]
    id = [ 24, 8 ] | description = (C6 x C2) : C2 | sources = [ "M_1", "M_4", "M_7", "M_11" ]
    id = [ 24, 14 ] | description = C2 x C2 x S3 | sources = [ "M_1", "M_4", "M_11" ]
  m = 3 : 1 output record(s)
    id = [ 36, 12 ] | description = C6 x S3 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_6", "M_7" ]
  m = 4 : 1 output record(s)
    id = [ 48, 4 ] | description = C8 x S3 | sources = [ "M_3" ]
  m = 6 : 4 output record(s)
    id = [ 72, 27 ] | description = C12 x S3 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_7" ]
    id = [ 72, 28 ] | description = C3 x D24 | sources = [ "M_1", "M_4" ]
    id = [ 72, 30 ] | description = C3 x ((C6 x C2) : C2) | sources = [ "M_1", "M_4" ]
    id = [ 72, 48 ] | description = C2 x C6 x S3 | sources = [ "M_1", "M_4" ]
  m = 8 : 0 output record(s)
    NONE
  m = 12 : 1 output record(s)
    id = [ 144, 69 ] | description = C24 x S3 | sources = [ "M_3" ]
  m = 24 : 0 output record(s)
    NONE

[G_26] A4 | order 12
order-admissible indices: [ 1, 2, 3, 4, 6, 8, 12, 24 ]
  m = 1 : 1 output record(s)
    id = [ 12, 3 ] | description = A4 | sources = [ "M_1", "M_4", "M_6", "M_10", "M_11", "M_13" ]
  m = 2 : 2 output record(s)
    id = [ 24, 12 ] | description = S4 | sources = [ "M_1", "M_4", "M_10", "M_11", "M_13" ]
    id = [ 24, 13 ] | description = C2 x A4 | sources = [ "M_1", "M_4", "M_11" ]
  m = 3 : 1 output record(s)
    id = [ 36, 11 ] | description = C3 x A4 | sources = [ "M_1", "M_4", "M_6", "M_11" ]
  m = 4 : 0 output record(s)
    NONE
  m = 6 : 2 output record(s)
    id = [ 72, 42 ] | description = C3 x S4 | sources = [ "M_1", "M_4", "M_11" ]
    id = [ 72, 47 ] | description = C6 x A4 | sources = [ "M_1", "M_4" ]
  m = 8 : 0 output record(s)
    NONE
  m = 12 : 0 output record(s)
    NONE
  m = 24 : 0 output record(s)
    NONE

[G_27] D10 | order 10
order-admissible indices: [ 1, 2, 3, 4, 6, 8, 12, 24 ]
  m = 1 : 1 output record(s)
    id = [ 10, 1 ] | description = D10 | sources = [ "M_1", "M_4", "M_6", "M_10", "M_11" ]
  m = 2 : 2 output record(s)
    id = [ 20, 3 ] | description = C5 : C4 | sources = [ "M_1", "M_4", "M_10", "M_11" ]
    id = [ 20, 4 ] | description = D20 | sources = [ "M_4", "M_11" ]
  m = 3 : 1 output record(s)
    id = [ 30, 2 ] | description = C3 x D10 | sources = [ "M_1", "M_4", "M_6" ]
  m = 4 : 1 output record(s)
    id = [ 40, 12 ] | description = C2 x (C5 : C4) | sources = [ "M_4", "M_11" ]
  m = 6 : 2 output record(s)
    id = [ 60, 6 ] | description = C3 x (C5 : C4) | sources = [ "M_1", "M_4" ]
    id = [ 60, 10 ] | description = C6 x D10 | sources = [ "M_4" ]
  m = 8 : 0 output record(s)
    NONE
  m = 12 : 1 output record(s)
    id = [ 120, 40 ] | description = C6 x (C5 : C4) | sources = [ "M_4" ]
  m = 24 : 0 output record(s)
    NONE

[G_28] D8 | order 8
order-admissible indices: [ 1, 2, 3, 4, 6, 12 ]
  m = 1 : 1 output record(s)
    id = [ 8, 3 ] | description = D8 | sources = [ "M_1", "M_4", "M_7", "M_10", "M_11", "M_12", "M_13", "M_14" ]
  m = 2 : 4 output record(s)
    id = [ 16, 7 ] | description = D16 | sources = [ "M_12", "M_13" ]
    id = [ 16, 8 ] | description = QD16 | sources = [ "M_10", "M_12", "M_14" ]
    id = [ 16, 11 ] | description = C2 x D8 | sources = [ "M_1", "M_4", "M_11" ]
    id = [ 16, 13 ] | description = (C4 x C2) : C2 | sources = [ "M_7", "M_12" ]
  m = 3 : 1 output record(s)
    id = [ 24, 10 ] | description = C3 x D8 | sources = [ "M_1", "M_4", "M_11" ]
  m = 4 : 1 output record(s)
    id = [ 32, 11 ] | description = (C4 x C4) : C2 | sources = [ "M_7" ]
  m = 6 : 1 output record(s)
    id = [ 48, 45 ] | description = C6 x D8 | sources = [ "M_1", "M_4" ]
  m = 12 : 0 output record(s)
    NONE

[G_29] C4 | order 4
order-admissible indices: [ 1, 2, 3, 4, 6, 8, 12, 24 ]
  m = 1 : 1 output record(s)
    id = [ 4, 1 ] | description = C4 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_5", "M_7", "M_8", "M_10", "M_11", 
  "M_12", "M_13", "M_14", "M_15" ]
  m = 2 : 4 output record(s)
    id = [ 8, 1 ] | description = C8 | sources = [ "M_3", "M_5", "M_7", "M_8", "M_10", "M_12", "M_13", "M_14" ]
    id = [ 8, 2 ] | description = C4 x C2 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_7", "M_11", "M_12" ]
    id = [ 8, 3 ] | description = D8 | sources = [ "M_1", "M_4", "M_7", "M_10", "M_11", "M_12", "M_13", "M_14" ]
    id = [ 8, 4 ] | description = Q8 | sources = [ "M_7", "M_10", "M_12", "M_14", "M_15" ]
  m = 3 : 1 output record(s)
    id = [ 12, 2 ] | description = C12 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_5", "M_7", "M_11" ]
  m = 4 : 4 output record(s)
    id = [ 16, 1 ] | description = C16 | sources = [ "M_5", "M_8" ]
    id = [ 16, 2 ] | description = C4 x C4 | sources = [ "M_7" ]
    id = [ 16, 5 ] | description = C8 x C2 | sources = [ "M_3", "M_12" ]
    id = [ 16, 6 ] | description = C8 : C2 | sources = [ "M_7" ]
  m = 6 : 3 output record(s)
    id = [ 24, 2 ] | description = C24 | sources = [ "M_3", "M_5" ]
    id = [ 24, 9 ] | description = C12 x C2 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_7" ]
    id = [ 24, 10 ] | description = C3 x D8 | sources = [ "M_1", "M_4", "M_11" ]
  m = 8 : 1 output record(s)
    id = [ 32, 1 ] | description = C32 | sources = [ "M_8" ]
  m = 12 : 3 output record(s)
    id = [ 48, 2 ] | description = C48 | sources = [ "M_5" ]
    id = [ 48, 20 ] | description = C12 x C4 | sources = [ "M_7" ]
    id = [ 48, 23 ] | description = C24 x C2 | sources = [ "M_3" ]
  m = 24 : 0 output record(s)
    NONE

[G_30] S3 | order 6
order-admissible indices: [ 1, 2, 3, 4, 6, 8, 12, 16, 24, 48 ]
  m = 1 : 1 output record(s)
    id = [ 6, 1 ] | description = S3 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_6", "M_7", "M_10", "M_11", "M_13", 
  "M_14", "M_15" ]
  m = 2 : 1 output record(s)
    id = [ 12, 4 ] | description = D12 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_6", "M_7", "M_11", "M_13", "M_14" 
 ]
  m = 3 : 1 output record(s)
    id = [ 18, 3 ] | description = C3 x S3 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_6", "M_7", "M_11", "M_15" ]
  m = 4 : 1 output record(s)
    id = [ 24, 5 ] | description = C4 x S3 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_7", "M_11" ]
  m = 6 : 1 output record(s)
    id = [ 36, 12 ] | description = C6 x S3 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_6", "M_7" ]
  m = 8 : 1 output record(s)
    id = [ 48, 4 ] | description = C8 x S3 | sources = [ "M_3" ]
  m = 12 : 1 output record(s)
    id = [ 72, 27 ] | description = C12 x S3 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_7" ]
  m = 16 : 0 output record(s)
    NONE
  m = 24 : 1 output record(s)
    id = [ 144, 69 ] | description = C24 x S3 | sources = [ "M_3" ]
  m = 48 : 0 output record(s)
    NONE

[G_31] C2^2 | order 4
order-admissible indices: [ 1, 2, 3, 4, 6, 8, 12, 24 ]
  m = 1 : 1 output record(s)
    id = [ 4, 2 ] | description = C2 x C2 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_6", "M_7", "M_10", "M_11", 
  "M_12", "M_13", "M_14" ]
  m = 2 : 3 output record(s)
    id = [ 8, 2 ] | description = C4 x C2 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_7", "M_11", "M_12" ]
    id = [ 8, 3 ] | description = D8 | sources = [ "M_1", "M_4", "M_7", "M_10", "M_11", "M_12", "M_13", "M_14" ]
    id = [ 8, 5 ] | description = C2 x C2 x C2 | sources = [ "M_1", "M_4", "M_11" ]
  m = 3 : 2 output record(s)
    id = [ 12, 3 ] | description = A4 | sources = [ "M_1", "M_4", "M_6", "M_10", "M_11", "M_13" ]
    id = [ 12, 5 ] | description = C6 x C2 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_6", "M_7", "M_11" ]
  m = 4 : 2 output record(s)
    id = [ 16, 5 ] | description = C8 x C2 | sources = [ "M_3", "M_12" ]
    id = [ 16, 6 ] | description = C8 : C2 | sources = [ "M_7" ]
  m = 6 : 4 output record(s)
    id = [ 24, 9 ] | description = C12 x C2 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_7" ]
    id = [ 24, 10 ] | description = C3 x D8 | sources = [ "M_1", "M_4", "M_11" ]
    id = [ 24, 13 ] | description = C2 x A4 | sources = [ "M_1", "M_4", "M_11" ]
    id = [ 24, 15 ] | description = C6 x C2 x C2 | sources = [ "M_1", "M_4" ]
  m = 8 : 0 output record(s)
    NONE
  m = 12 : 1 output record(s)
    id = [ 48, 23 ] | description = C24 x C2 | sources = [ "M_3" ]
  m = 24 : 0 output record(s)
    NONE

[G_32] C3 | order 3
order-admissible indices: [ 1, 2, 3, 4, 6, 8, 12, 16, 24, 32, 48, 96 ]
  m = 1 : 1 output record(s)
    id = [ 3, 1 ] | description = C3 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_5", "M_6", "M_7", "M_9", "M_10", 
  "M_11", "M_13", "M_14", "M_15" ]
  m = 2 : 2 output record(s)
    id = [ 6, 1 ] | description = S3 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_6", "M_7", "M_10", "M_11", "M_13", 
  "M_14", "M_15" ]
    id = [ 6, 2 ] | description = C6 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_5", "M_6", "M_7", "M_9", "M_11", 
  "M_13", "M_14", "M_15" ]
  m = 3 : 2 output record(s)
    id = [ 9, 1 ] | description = C9 | sources = [ "M_1", "M_2" ]
    id = [ 9, 2 ] | description = C3 x C3 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_6", "M_7", "M_9", "M_10", 
  "M_11", "M_15" ]
  m = 4 : 2 output record(s)
    id = [ 12, 1 ] | description = C3 : C4 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_7", "M_11" ]
    id = [ 12, 2 ] | description = C12 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_5", "M_7", "M_11" ]
  m = 6 : 3 output record(s)
    id = [ 18, 2 ] | description = C18 | sources = [ "M_1", "M_2" ]
    id = [ 18, 3 ] | description = C3 x S3 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_6", "M_7", "M_11", "M_15" ]
    id = [ 18, 5 ] | description = C6 x C3 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_6", "M_7", "M_9" ]
  m = 8 : 2 output record(s)
    id = [ 24, 1 ] | description = C3 : C8 | sources = [ "M_3", "M_7" ]
    id = [ 24, 2 ] | description = C24 | sources = [ "M_3", "M_5" ]
  m = 12 : 3 output record(s)
    id = [ 36, 2 ] | description = C36 | sources = [ "M_2" ]
    id = [ 36, 6 ] | description = C3 x (C3 : C4) | sources = [ "M_1", "M_2", "M_3", "M_4", "M_7" ]
    id = [ 36, 8 ] | description = C12 x C3 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_7" ]
  m = 16 : 1 output record(s)
    id = [ 48, 2 ] | description = C48 | sources = [ "M_5" ]
  m = 24 : 2 output record(s)
    id = [ 72, 12 ] | description = C3 x (C3 : C8) | sources = [ "M_3" ]
    id = [ 72, 14 ] | description = C24 x C3 | sources = [ "M_3" ]
  m = 32 : 0 output record(s)
    NONE
  m = 48 : 0 output record(s)
    NONE
  m = 96 : 0 output record(s)
    NONE

[G_33] C2 | order 2
order-admissible indices: [ 1, 2, 3, 4, 6, 8, 12, 16, 24, 48 ]
  m = 1 : 1 output record(s)
    id = [ 2, 1 ] | description = C2 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_5", "M_6", "M_7", "M_8", "M_9", 
  "M_10", "M_11", "M_12", "M_13", "M_14", "M_15" ]
  m = 2 : 2 output record(s)
    id = [ 4, 1 ] | description = C4 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_5", "M_7", "M_8", "M_10", "M_11", 
  "M_12", "M_13", "M_14", "M_15" ]
    id = [ 4, 2 ] | description = C2 x C2 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_6", "M_7", "M_10", "M_11", 
  "M_12", "M_13", "M_14" ]
  m = 3 : 1 output record(s)
    id = [ 6, 2 ] | description = C6 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_5", "M_6", "M_7", "M_9", "M_11", 
  "M_13", "M_14", "M_15" ]
  m = 4 : 2 output record(s)
    id = [ 8, 1 ] | description = C8 | sources = [ "M_3", "M_5", "M_7", "M_8", "M_10", "M_12", "M_13", "M_14" ]
    id = [ 8, 2 ] | description = C4 x C2 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_7", "M_11", "M_12" ]
  m = 6 : 2 output record(s)
    id = [ 12, 2 ] | description = C12 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_5", "M_7", "M_11" ]
    id = [ 12, 5 ] | description = C6 x C2 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_6", "M_7", "M_11" ]
  m = 8 : 2 output record(s)
    id = [ 16, 1 ] | description = C16 | sources = [ "M_5", "M_8" ]
    id = [ 16, 5 ] | description = C8 x C2 | sources = [ "M_3", "M_12" ]
  m = 12 : 2 output record(s)
    id = [ 24, 2 ] | description = C24 | sources = [ "M_3", "M_5" ]
    id = [ 24, 9 ] | description = C12 x C2 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_7" ]
  m = 16 : 1 output record(s)
    id = [ 32, 1 ] | description = C32 | sources = [ "M_8" ]
  m = 24 : 2 output record(s)
    id = [ 48, 2 ] | description = C48 | sources = [ "M_5" ]
    id = [ 48, 23 ] | description = C24 x C2 | sources = [ "M_3" ]
  m = 48 : 0 output record(s)
    NONE

[G_34] 1 | order 1
order-admissible indices: [ 1, 2, 3, 4, 6, 8, 12, 16, 24, 32, 48, 96 ]
  m = 1 : 1 output record(s)
    id = [ 1, 1 ] | description = 1 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_5", "M_6", "M_7", "M_8", "M_9", 
  "M_10", "M_11", "M_12", "M_13", "M_14", "M_15" ]
  m = 2 : 1 output record(s)
    id = [ 2, 1 ] | description = C2 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_5", "M_6", "M_7", "M_8", "M_9", 
  "M_10", "M_11", "M_12", "M_13", "M_14", "M_15" ]
  m = 3 : 1 output record(s)
    id = [ 3, 1 ] | description = C3 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_5", "M_6", "M_7", "M_9", "M_10", 
  "M_11", "M_13", "M_14", "M_15" ]
  m = 4 : 1 output record(s)
    id = [ 4, 1 ] | description = C4 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_5", "M_7", "M_8", "M_10", "M_11", 
  "M_12", "M_13", "M_14", "M_15" ]
  m = 6 : 1 output record(s)
    id = [ 6, 2 ] | description = C6 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_5", "M_6", "M_7", "M_9", "M_11", 
  "M_13", "M_14", "M_15" ]
  m = 8 : 1 output record(s)
    id = [ 8, 1 ] | description = C8 | sources = [ "M_3", "M_5", "M_7", "M_8", "M_10", "M_12", "M_13", "M_14" ]
  m = 12 : 1 output record(s)
    id = [ 12, 2 ] | description = C12 | sources = [ "M_1", "M_2", "M_3", "M_4", "M_5", "M_7", "M_11" ]
  m = 16 : 1 output record(s)
    id = [ 16, 1 ] | description = C16 | sources = [ "M_5", "M_8" ]
  m = 24 : 1 output record(s)
    id = [ 24, 2 ] | description = C24 | sources = [ "M_3", "M_5" ]
  m = 32 : 1 output record(s)
    id = [ 32, 1 ] | description = C32 | sources = [ "M_8" ]
  m = 48 : 1 output record(s)
    id = [ 48, 2 ] | description = C48 | sources = [ "M_5" ]
  m = 96 : 0 output record(s)
    NONE

LOW-RANK POINTER
----------------
The small symplectic groups relevant for the later low-rank analysis are:
  G_29 = C4, G_30 = S3, G_31 = C2^2, G_32 = C3.
Their complete index/candidate rows appear above; zero rows are explicit.

SPECIAL CONVENTION FOR G_14
---------------------------
For G_14 = 3^(1+4):2, full groups are deliberately not identified.
Occurrences are merged only by index and source.  Thus one G_14 row
may stand for more than one non-isomorphic full group.

MACHINE-READABLE GAP OBJECT
---------------------------
YYZResults := [ [ "G_1", 1, fail, "(C3 x C3 x C3 x C3) : A6", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ] ] ]
    , [ "G_1", 2, fail, "(C3 x C3 x C3 x C3) : S6", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ] ] ], 
  [ "G_1", 3, fail, "((C3 x C3 x C3 x C3) : A6) : C3", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ] ] ], 
  [ "G_1", 6, fail, "((C3 x C3 x C3 x C3) : A6) : C6", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ] ] ], 
  [ "G_2", 1, fail, "A7", [ [ "M_11", fail, "S7" ] ] ], [ "G_2", 2, fail, "S7", [ [ "M_11", fail, "S7" ] ] ], 
  [ "G_3", 1, [ 1944, 3559 ], "((C3 x ((C3 x C3) : C3)) : C3) : Q8", 
      [ [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_3", 2, fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C2) : C2)", 
      [ [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_3", 4, fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)", 
      [ [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_4", 1, [ 720, 765 ], "A6 . C2", [ [ "M_10", [ 720, 765 ], "A6 . C2" ] ] ], 
  [ "G_5", 1, [ 660, 13 ], "PSL(2,11)", [ [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ] ] ], 
  [ "G_5", 3, [ 1980, 57 ], "C3 x PSL(2,11)", [ [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ] ] ], 
  [ "G_6", 1, [ 360, 120 ], "A5 : S3", [ [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_6", 2, [ 720, 767 ], "S5 x S3", [ [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_6", 3, [ 1080, 489 ], "C3 x (A5 : S3)", [ [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_6", 6, fail, "C3 x S3 x S5", [ [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_7", 1, [ 972, 776 ], "((C3 x ((C3 x C3) : C3)) : C3) : C4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_7", 2, [ 1944, 3498 ], "((C3 x ((C3 x C3) : C3)) : C3) : (C4 x C2)", 
      [ [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_7", 2, [ 1944, 3536 ], "((C3 x ((C3 x C3) : C3)) : C3) : D8", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_7", 2, [ 1944, 3559 ], "((C3 x ((C3 x C3) : C3)) : C3) : Q8", 
      [ [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_7", 3, fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : C4", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ] 
         ] ], 
  [ "G_7", 6, fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : D8", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ] 
         ] ], 
  [ "G_8", 1, [ 360, 118 ], "A6", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], 
          [ "M_11", fail, "S7" ] ] ], 
  [ "G_8", 2, [ 720, 763 ], "S6", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_8", 2, [ 720, 765 ], "A6 . C2", [ [ "M_10", [ 720, 765 ], "A6 . C2" ] ] ], 
  [ "G_9", 1, [ 168, 42 ], "PSL(3,2)", [ [ "M_11", fail, "S7" ], [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ] ] ], 
  [ "G_9", 2, [ 336, 208 ], "PSL(3,2) : C2", [ [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ] ] ], 
  [ "G_10", 1, [ 120, 34 ], "S5", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] 
     ], [ "G_10", 2, [ 240, 189 ], "C2 x S5", [ [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_10", 3, [ 360, 119 ], "C3 x S5", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_10", 6, [ 720, 769 ], "C6 x S5", [ [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_11", 1, [ 72, 41 ], "(C3 x C3) : Q8", [ [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_11", 3, [ 216, 153 ], "((C3 x C3) : Q8) : C3", [ [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_12", 1, [ 72, 40 ], "(S3 x S3) : C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_12", 2, [ 144, 186 ], "C2 x ((S3 x S3) : C2)", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ] ] ], 
  [ "G_12", 3, [ 216, 157 ], "C3 x ((S3 x S3) : C2)", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ] ] ], 
  [ "G_12", 6, [ 432, 754 ], "C6 x ((S3 x S3) : C2)", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ] ] ], 
  [ "G_13", 1, [ 48, 29 ], "GL(2,3)", [ [ "M_14", [ 48, 29 ], "GL(2,3)" ] ] ], 
  [ "G_14", 1, fail, fail, 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_14", 2, fail, fail, 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_14", 3, fail, fail, 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ] ] ], 
  [ "G_14", 4, fail, fail, [ [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_14", 6, fail, fail, 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ] ] ], 
  [ "G_14", 12, fail, fail, [ [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ] ] ], 
  [ "G_15", 1, [ 72, 43 ], "(C3 x A4) : C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] 
     ], 
  [ "G_15", 2, [ 144, 183 ], "S3 x S4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] 
     ], [ "G_15", 2, [ 144, 189 ], "C2 x ((C3 x A4) : C2)", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ] ] ], 
  [ "G_15", 3, [ 216, 92 ], "((C3 x A4) : C2) : C3", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ] ] ], 
  [ "G_15", 3, [ 216, 164 ], "C3 x ((C3 x A4) : C2)", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_15", 6, [ 432, 535 ], "C2 x (((C3 x A4) : C2) : C3)", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ] ] ],
  [ "G_15", 6, [ 432, 745 ], "C3 x S3 x S4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_16", 1, [ 60, 5 ], "A5", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ],
          [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_16", 2, [ 120, 34 ], "S5", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] 
     ], [ "G_16", 2, [ 120, 35 ], "C2 x A5", [ [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_16", 3, [ 180, 19 ], "GL(2,4)", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ] ] ], 
  [ "G_16", 6, [ 360, 119 ], "C3 x S5", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_16", 6, [ 360, 122 ], "C6 x A5", [ [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_17", 1, [ 36, 9 ], "(C3 x C3) : C4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], 
          [ "M_11", fail, "S7" ], [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_17", 2, [ 72, 40 ], "(S3 x S3) : C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_17", 2, [ 72, 41 ], "(C3 x C3) : Q8", [ [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_17", 2, [ 72, 45 ], "C2 x ((C3 x C3) : C4)", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_17", 3, [ 108, 36 ], "C3 x ((C3 x C3) : C4)", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_17", 6, [ 216, 157 ], "C3 x ((S3 x S3) : C2)", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ] ] ], 
  [ "G_17", 6, [ 216, 168 ], "C6 x ((C3 x C3) : C4)", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ] ] ], 
  [ "G_18", 1, [ 36, 10 ], "S3 x S3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_18", 2, [ 72, 40 ], "(S3 x S3) : C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_18", 2, [ 72, 46 ], "C2 x S3 x S3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_18", 3, [ 108, 38 ], "C3 x S3 x S3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_18", 6, [ 216, 157 ], "C3 x ((S3 x S3) : C2)", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ] ] ], 
  [ "G_18", 6, [ 216, 170 ], "C6 x S3 x S3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_19", 1, [ 21, 1 ], "C7 : C3", [ [ "M_9", [ 126, 7 ], "C3 x (C7 : C6)" ], [ "M_11", fail, "S7" ], 
          [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ] ] ], 
  [ "G_19", 2, [ 42, 1 ], "C7 : C6", [ [ "M_9", [ 126, 7 ], "C3 x (C7 : C6)" ], [ "M_11", fail, "S7" ], 
          [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ] ] ], 
  [ "G_19", 3, [ 63, 3 ], "C3 x (C7 : C3)", [ [ "M_9", [ 126, 7 ], "C3 x (C7 : C6)" ] ] ], 
  [ "G_19", 6, [ 126, 7 ], "C3 x (C7 : C6)", [ [ "M_9", [ 126, 7 ], "C3 x (C7 : C6)" ] ] ], 
  [ "G_20", 1, [ 20, 3 ], "C5 : C4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_20", 2, [ 40, 12 ], "C2 x (C5 : C4)", [ [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_20", 3, [ 60, 6 ], "C3 x (C5 : C4)", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_20", 6, [ 120, 40 ], "C6 x (C5 : C4)", [ [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_21", 1, [ 16, 8 ], "QD16", [ [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], 
          [ "M_14", [ 48, 29 ], "GL(2,3)" ] ] ], 
  [ "G_21", 2, [ 32, 42 ], "(C8 x C2) : C2", [ [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ] ] ], 
  [ "G_22", 1, [ 24, 12 ], "S4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_11", fail, "S7" ], [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ] ] ], 
  [ "G_22", 2, [ 48, 48 ], "C2 x S4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] 
     ], 
  [ "G_22", 3, [ 72, 42 ], "C3 x S4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] 
     ], 
  [ "G_22", 6, [ 144, 188 ], "C6 x S4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_23", 1, [ 8, 4 ], "Q8", [ [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], 
          [ "M_14", [ 48, 29 ], "GL(2,3)" ], [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_23", 2, [ 16, 8 ], "QD16", [ [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], 
          [ "M_14", [ 48, 29 ], "GL(2,3)" ] ] ], 
  [ "G_23", 2, [ 16, 9 ], "Q16", [ [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ] ] ], 
  [ "G_23", 2, [ 16, 13 ], "(C4 x C2) : C2", [ [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ] ] ], 
  [ "G_23", 3, [ 24, 3 ], "SL(2,3)", 
      [ [ "M_14", [ 48, 29 ], "GL(2,3)" ], [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_23", 4, [ 32, 11 ], "(C4 x C4) : C2", [ [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] 
     ], 
  [ "G_24", 1, [ 18, 4 ], "(C3 x C3) : C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], 
          [ "M_11", fail, "S7" ], [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_24", 2, [ 36, 9 ], "(C3 x C3) : C4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], 
          [ "M_11", fail, "S7" ], [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_24", 2, [ 36, 10 ], "S3 x S3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_24", 2, [ 36, 13 ], "C2 x ((C3 x C3) : C2)", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_24", 3, [ 54, 5 ], "(C3 x C3) : C6", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_24", 3, [ 54, 13 ], "C3 x ((C3 x C3) : C2)", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_24", 4, [ 72, 45 ], "C2 x ((C3 x C3) : C4)", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_24", 6, [ 108, 25 ], "C2 x ((C3 x C3) : C6)", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ] ] ], 
  [ "G_24", 6, [ 108, 36 ], "C3 x ((C3 x C3) : C4)", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_24", 6, [ 108, 38 ], "C3 x S3 x S3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_24", 6, [ 108, 43 ], "C6 x ((C3 x C3) : C2)", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_24", 12, [ 216, 168 ], "C6 x ((C3 x C3) : C4)", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ] ] ], 
  [ "G_25", 1, [ 12, 4 ], "D12", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_11", fail, "S7" ], 
          [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ], [ "M_14", [ 48, 29 ], "GL(2,3)" ] ] ], 
  [ "G_25", 2, [ 24, 5 ], "C4 x S3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_11", fail, "S7" ] ] ], 
  [ "G_25", 2, [ 24, 6 ], "D24", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_25", 2, [ 24, 8 ], "(C6 x C2) : C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_25", 2, [ 24, 14 ], "C2 x C2 x S3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] 
     ], 
  [ "G_25", 3, [ 36, 12 ], "C6 x S3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_25", 4, [ 48, 4 ], "C8 x S3", [ [ "M_3", [ 144, 69 ], "C24 x S3" ] ] ], 
  [ "G_25", 6, [ 72, 27 ], "C12 x S3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_25", 6, [ 72, 28 ], "C3 x D24", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_25", 6, [ 72, 30 ], "C3 x ((C6 x C2) : C2)", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_25", 6, [ 72, 48 ], "C2 x C6 x S3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_25", 12, [ 144, 69 ], "C24 x S3", [ [ "M_3", [ 144, 69 ], "C24 x S3" ] ] ], 
  [ "G_26", 1, [ 12, 3 ], "A4", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ],
          [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_11", fail, "S7" ], 
          [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ] ] ], 
  [ "G_26", 2, [ 24, 12 ], "S4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_11", fail, "S7" ], [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ] ] ], 
  [ "G_26", 2, [ 24, 13 ], "C2 x A4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] 
     ], 
  [ "G_26", 3, [ 36, 11 ], "C3 x A4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_26", 6, [ 72, 42 ], "C3 x S4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] 
     ], 
  [ "G_26", 6, [ 72, 47 ], "C6 x A4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_27", 1, [ 10, 1 ], "D10", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_27", 2, [ 20, 3 ], "C5 : C4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_27", 2, [ 20, 4 ], "D20", [ [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_27", 3, [ 30, 2 ], "C3 x D10", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ] ] ], 
  [ "G_27", 4, [ 40, 12 ], "C2 x (C5 : C4)", [ [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_27", 6, [ 60, 6 ], "C3 x (C5 : C4)", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_27", 6, [ 60, 10 ], "C6 x D10", [ [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_27", 12, [ 120, 40 ], "C6 x (C5 : C4)", [ [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_28", 1, [ 8, 3 ], "D8", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], 
          [ "M_11", fail, "S7" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ],
          [ "M_14", [ 48, 29 ], "GL(2,3)" ] ] ], 
  [ "G_28", 2, [ 16, 7 ], "D16", 
      [ [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ] ] ], 
  [ "G_28", 2, [ 16, 8 ], "QD16", [ [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], 
          [ "M_14", [ 48, 29 ], "GL(2,3)" ] ] ], 
  [ "G_28", 2, [ 16, 11 ], "C2 x D8", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] 
     ], 
  [ "G_28", 2, [ 16, 13 ], "(C4 x C2) : C2", [ [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ] ] ], 
  [ "G_28", 3, [ 24, 10 ], "C3 x D8", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] 
     ], 
  [ "G_28", 4, [ 32, 11 ], "(C4 x C4) : C2", [ [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] 
     ], 
  [ "G_28", 6, [ 48, 45 ], "C6 x D8", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_29", 1, [ 4, 1 ], "C4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_5", [ 48, 2 ], "C48" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_8", [ 32, 1 ], "C32" ], 
          [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_11", fail, "S7" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], 
          [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ], [ "M_14", [ 48, 29 ], "GL(2,3)" ], 
          [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_29", 2, [ 8, 1 ], "C8", [ [ "M_3", [ 144, 69 ], "C24 x S3" ], [ "M_5", [ 48, 2 ], "C48" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_8", [ 32, 1 ], "C32" ], 
          [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], 
          [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ], [ "M_14", [ 48, 29 ], "GL(2,3)" ] ] ], 
  [ "G_29", 2, [ 8, 2 ], "C4 x C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_11", fail, "S7" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ] ] ], 
  [ "G_29", 2, [ 8, 3 ], "D8", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], 
          [ "M_11", fail, "S7" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ],
          [ "M_14", [ 48, 29 ], "GL(2,3)" ] ] ], 
  [ "G_29", 2, [ 8, 4 ], "Q8", [ [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], 
          [ "M_14", [ 48, 29 ], "GL(2,3)" ], [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_29", 3, [ 12, 2 ], "C12", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_5", [ 48, 2 ], "C48" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_29", 4, [ 16, 1 ], "C16", [ [ "M_5", [ 48, 2 ], "C48" ], [ "M_8", [ 32, 1 ], "C32" ] ] ], 
  [ "G_29", 4, [ 16, 2 ], "C4 x C4", [ [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_29", 4, [ 16, 5 ], "C8 x C2", [ [ "M_3", [ 144, 69 ], "C24 x S3" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ] ] 
     ], [ "G_29", 4, [ 16, 6 ], "C8 : C2", [ [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ],
  [ "G_29", 6, [ 24, 2 ], "C24", [ [ "M_3", [ 144, 69 ], "C24 x S3" ], [ "M_5", [ 48, 2 ], "C48" ] ] ], 
  [ "G_29", 6, [ 24, 9 ], "C12 x C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_29", 6, [ 24, 10 ], "C3 x D8", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] 
     ], [ "G_29", 8, [ 32, 1 ], "C32", [ [ "M_8", [ 32, 1 ], "C32" ] ] ], 
  [ "G_29", 12, [ 48, 2 ], "C48", [ [ "M_5", [ 48, 2 ], "C48" ] ] ], 
  [ "G_29", 12, [ 48, 20 ], "C12 x C4", [ [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_29", 12, [ 48, 23 ], "C24 x C2", [ [ "M_3", [ 144, 69 ], "C24 x S3" ] ] ], 
  [ "G_30", 1, [ 6, 1 ], "S3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], 
          [ "M_11", fail, "S7" ], [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ], [ "M_14", [ 48, 29 ], "GL(2,3)" ], 
          [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_30", 2, [ 12, 4 ], "D12", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_11", fail, "S7" ], 
          [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ], [ "M_14", [ 48, 29 ], "GL(2,3)" ] ] ], 
  [ "G_30", 3, [ 18, 3 ], "C3 x S3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_11", fail, "S7" ], 
          [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_30", 4, [ 24, 5 ], "C4 x S3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_11", fail, "S7" ] ] ], 
  [ "G_30", 6, [ 36, 12 ], "C6 x S3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_30", 8, [ 48, 4 ], "C8 x S3", [ [ "M_3", [ 144, 69 ], "C24 x S3" ] ] ], 
  [ "G_30", 12, [ 72, 27 ], "C12 x S3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_30", 24, [ 144, 69 ], "C24 x S3", [ [ "M_3", [ 144, 69 ], "C24 x S3" ] ] ], 
  [ "G_31", 1, [ 4, 2 ], "C2 x C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], 
          [ "M_11", fail, "S7" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ],
          [ "M_14", [ 48, 29 ], "GL(2,3)" ] ] ], 
  [ "G_31", 2, [ 8, 2 ], "C4 x C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_11", fail, "S7" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ] ] ], 
  [ "G_31", 2, [ 8, 3 ], "D8", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], 
          [ "M_11", fail, "S7" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ],
          [ "M_14", [ 48, 29 ], "GL(2,3)" ] ] ], 
  [ "G_31", 2, [ 8, 5 ], "C2 x C2 x C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] 
     ], 
  [ "G_31", 3, [ 12, 3 ], "A4", [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ],
          [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_11", fail, "S7" ], 
          [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ] ] ], 
  [ "G_31", 3, [ 12, 5 ], "C6 x C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_31", 4, [ 16, 5 ], "C8 x C2", [ [ "M_3", [ 144, 69 ], "C24 x S3" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ] ] 
     ], [ "G_31", 4, [ 16, 6 ], "C8 : C2", [ [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ],
  [ "G_31", 6, [ 24, 9 ], "C12 x C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_31", 6, [ 24, 10 ], "C3 x D8", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] 
     ], 
  [ "G_31", 6, [ 24, 13 ], "C2 x A4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ], [ "M_11", fail, "S7" ] ] 
     ], 
  [ "G_31", 6, [ 24, 15 ], "C6 x C2 x C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], [ "M_4", fail, "C3 x S3 x S5" ] ] ], 
  [ "G_31", 12, [ 48, 23 ], "C24 x C2", [ [ "M_3", [ 144, 69 ], "C24 x S3" ] ] ], 
  [ "G_32", 1, [ 3, 1 ], "C3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_5", [ 48, 2 ], "C48" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_9", [ 126, 7 ], "C3 x (C7 : C6)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_11", fail, "S7" ], 
          [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ], [ "M_14", [ 48, 29 ], "GL(2,3)" ], 
          [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_32", 2, [ 6, 1 ], "S3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], 
          [ "M_11", fail, "S7" ], [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ], [ "M_14", [ 48, 29 ], "GL(2,3)" ], 
          [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_32", 2, [ 6, 2 ], "C6", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_5", [ 48, 2 ], "C48" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_9", [ 126, 7 ], "C3 x (C7 : C6)" ], [ "M_11", fail, "S7" ], [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ], 
          [ "M_14", [ 48, 29 ], "GL(2,3)" ], [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_32", 3, [ 9, 1 ], "C9", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ] ] ], 
  [ "G_32", 3, [ 9, 2 ], "C3 x C3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_9", [ 126, 7 ], "C3 x (C7 : C6)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_11", fail, "S7" ], 
          [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_32", 4, [ 12, 1 ], "C3 : C4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_11", fail, "S7" ] ] ], 
  [ "G_32", 4, [ 12, 2 ], "C12", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_5", [ 48, 2 ], "C48" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_32", 6, [ 18, 2 ], "C18", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ] ] ], 
  [ "G_32", 6, [ 18, 3 ], "C3 x S3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_11", fail, "S7" ], 
          [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_32", 6, [ 18, 5 ], "C6 x C3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_9", [ 126, 7 ], "C3 x (C7 : C6)" ] ] ], 
  [ "G_32", 8, [ 24, 1 ], "C3 : C8", 
      [ [ "M_3", [ 144, 69 ], "C24 x S3" ], [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_32", 8, [ 24, 2 ], "C24", [ [ "M_3", [ 144, 69 ], "C24 x S3" ], [ "M_5", [ 48, 2 ], "C48" ] ] ], 
  [ "G_32", 12, [ 36, 2 ], "C36", [ [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ] ] ], 
  [ "G_32", 12, [ 36, 6 ], "C3 x (C3 : C4)", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_32", 12, [ 36, 8 ], "C12 x C3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_32", 16, [ 48, 2 ], "C48", [ [ "M_5", [ 48, 2 ], "C48" ] ] ], 
  [ "G_32", 24, [ 72, 12 ], "C3 x (C3 : C8)", [ [ "M_3", [ 144, 69 ], "C24 x S3" ] ] ], 
  [ "G_32", 24, [ 72, 14 ], "C24 x C3", [ [ "M_3", [ 144, 69 ], "C24 x S3" ] ] ], 
  [ "G_33", 1, [ 2, 1 ], "C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_5", [ 48, 2 ], "C48" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_8", [ 32, 1 ], "C32" ], 
          [ "M_9", [ 126, 7 ], "C3 x (C7 : C6)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_11", fail, "S7" ], 
          [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ], 
          [ "M_14", [ 48, 29 ], "GL(2,3)" ], [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_33", 2, [ 4, 1 ], "C4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_5", [ 48, 2 ], "C48" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_8", [ 32, 1 ], "C32" ], 
          [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_11", fail, "S7" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], 
          [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ], [ "M_14", [ 48, 29 ], "GL(2,3)" ], 
          [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_33", 2, [ 4, 2 ], "C2 x C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], 
          [ "M_11", fail, "S7" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ],
          [ "M_14", [ 48, 29 ], "GL(2,3)" ] ] ], 
  [ "G_33", 3, [ 6, 2 ], "C6", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_5", [ 48, 2 ], "C48" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_9", [ 126, 7 ], "C3 x (C7 : C6)" ], [ "M_11", fail, "S7" ], [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ], 
          [ "M_14", [ 48, 29 ], "GL(2,3)" ], [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_33", 4, [ 8, 1 ], "C8", [ [ "M_3", [ 144, 69 ], "C24 x S3" ], [ "M_5", [ 48, 2 ], "C48" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_8", [ 32, 1 ], "C32" ], 
          [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], 
          [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ], [ "M_14", [ 48, 29 ], "GL(2,3)" ] ] ], 
  [ "G_33", 4, [ 8, 2 ], "C4 x C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_11", fail, "S7" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ] ] ], 
  [ "G_33", 6, [ 12, 2 ], "C12", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_5", [ 48, 2 ], "C48" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_33", 6, [ 12, 5 ], "C6 x C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_33", 8, [ 16, 1 ], "C16", [ [ "M_5", [ 48, 2 ], "C48" ], [ "M_8", [ 32, 1 ], "C32" ] ] ], 
  [ "G_33", 8, [ 16, 5 ], "C8 x C2", [ [ "M_3", [ 144, 69 ], "C24 x S3" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ] ] 
     ], [ "G_33", 12, [ 24, 2 ], "C24", [ [ "M_3", [ 144, 69 ], "C24 x S3" ], [ "M_5", [ 48, 2 ], "C48" ] ] ], 
  [ "G_33", 12, [ 24, 9 ], "C12 x C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ] ] ], 
  [ "G_33", 16, [ 32, 1 ], "C32", [ [ "M_8", [ 32, 1 ], "C32" ] ] ], 
  [ "G_33", 24, [ 48, 2 ], "C48", [ [ "M_5", [ 48, 2 ], "C48" ] ] ], 
  [ "G_33", 24, [ 48, 23 ], "C24 x C2", [ [ "M_3", [ 144, 69 ], "C24 x S3" ] ] ], 
  [ "G_34", 1, [ 1, 1 ], "1", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_5", [ 48, 2 ], "C48" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_8", [ 32, 1 ], "C32" ], 
          [ "M_9", [ 126, 7 ], "C3 x (C7 : C6)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_11", fail, "S7" ], 
          [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ], 
          [ "M_14", [ 48, 29 ], "GL(2,3)" ], [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_34", 2, [ 2, 1 ], "C2", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_5", [ 48, 2 ], "C48" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_8", [ 32, 1 ], "C32" ], 
          [ "M_9", [ 126, 7 ], "C3 x (C7 : C6)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_11", fail, "S7" ], 
          [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ], 
          [ "M_14", [ 48, 29 ], "GL(2,3)" ], [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_34", 3, [ 3, 1 ], "C3", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_5", [ 48, 2 ], "C48" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_9", [ 126, 7 ], "C3 x (C7 : C6)" ], [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_11", fail, "S7" ], 
          [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ], [ "M_14", [ 48, 29 ], "GL(2,3)" ], 
          [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_34", 4, [ 4, 1 ], "C4", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_5", [ 48, 2 ], "C48" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_8", [ 32, 1 ], "C32" ], 
          [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_11", fail, "S7" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], 
          [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ], [ "M_14", [ 48, 29 ], "GL(2,3)" ], 
          [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_34", 6, [ 6, 2 ], "C6", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_5", [ 48, 2 ], "C48" ], [ "M_6", [ 1980, 57 ], "C3 x PSL(2,11)" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], 
          [ "M_9", [ 126, 7 ], "C3 x (C7 : C6)" ], [ "M_11", fail, "S7" ], [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ], 
          [ "M_14", [ 48, 29 ], "GL(2,3)" ], [ "M_15", [ 216, 153 ], "((C3 x C3) : Q8) : C3" ] ] ], 
  [ "G_34", 8, [ 8, 1 ], "C8", [ [ "M_3", [ 144, 69 ], "C24 x S3" ], [ "M_5", [ 48, 2 ], "C48" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_8", [ 32, 1 ], "C32" ], 
          [ "M_10", [ 720, 765 ], "A6 . C2" ], [ "M_12", [ 32, 42 ], "(C8 x C2) : C2" ], 
          [ "M_13", [ 336, 208 ], "PSL(3,2) : C2" ], [ "M_14", [ 48, 29 ], "GL(2,3)" ] ] ], 
  [ "G_34", 12, [ 12, 2 ], "C12", 
      [ [ "M_1", fail, "((C3 x C3 x C3 x C3) : A6) : C6" ], 
          [ "M_2", fail, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ], [ "M_3", [ 144, 69 ], "C24 x S3" ], 
          [ "M_4", fail, "C3 x S3 x S5" ], [ "M_5", [ 48, 2 ], "C48" ], 
          [ "M_7", fail, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ], [ "M_11", fail, "S7" ] ] ], 
  [ "G_34", 16, [ 16, 1 ], "C16", [ [ "M_5", [ 48, 2 ], "C48" ], [ "M_8", [ 32, 1 ], "C32" ] ] ], 
  [ "G_34", 24, [ 24, 2 ], "C24", [ [ "M_3", [ 144, 69 ], "C24 x S3" ], [ "M_5", [ 48, 2 ], "C48" ] ] ], 
  [ "G_34", 32, [ 32, 1 ], "C32", [ [ "M_8", [ 32, 1 ], "C32" ] ] ], 
  [ "G_34", 48, [ 48, 2 ], "C48", [ [ "M_5", [ 48, 2 ], "C48" ] ] ] ];

